Impact of unphysical meson decays on the parameter fixing in the three-flavour Nambu-Jona-Lasinio model for different regularisation methods

We investigate the influence of the allowed unphysical meson decay into a quark-antiquark pair of the three flavour Nambu--Jona-Lasinio (NJL) model on its parameter fixing. This decay manifests in a non-vanishing imaginary part of the corresponding meson propagator and its polarisation loop, respectively. In order to handle the emerging divergent integrals, we focus on the Pauli-Villars, three- and four momentum cutoff regularisation method. Here, we fix the parameters to certain observables, which are effected by the non-vanishing imaginary part. The resulting parameter-sets for each regularisation scheme are compared to each other with and without taking the imaginary part of the polarisation loop into account.

==> anc/Plot_G.pdf-and-Plot_K.pdf/3C_fixed_Eta_large_Mu.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
274.1	335.261	707.591	-0.818986	100.42	4.55156	132.249	847.649
274.2	344.221	707.375	-0.420068	84.5883	4.55348	131.737	867.088
274.3	349.329	707.159	-0.23423	77.2745	4.55539	131.48	878.185
274.4	353.055	706.944	-0.113598	72.5527	4.5573	131.31	886.309
274.5	356.036	706.729	-0.0249028	69.0956	4.55921	131.187	892.836
274.6	358.544	706.515	0.0448717	66.3857	4.56112	131.091	898.349
274.7	360.722	706.3	0.10216	64.1676	4.56302	131.015	903.154
274.8	362.654	706.087	0.150609	62.2969	4.56492	130.954	907.434
274.9	364.397	705.873	0.192484	60.6841	4.56682	130.903	911.307
275.	365.988	705.66	0.229285	59.2701	4.56872	130.861	914.854
276.	377.31	703.549	0.456914	50.6049	4.58755	130.692	940.442
277.	384.75	701.473	0.579010	46.031	4.60615	130.725	957.583
278.	390.477	699.432	0.660839	43.0063	4.6245	130.841	970.924
279.	395.217	697.424	0.721606	40.7883	4.64262	131.	982.036
280.	399.309	695.45	0.769530	39.0604	4.6605	131.185	991.657
281.	402.942	693.507	0.808864	37.6597	4.67815	131.386	1000.2
282.	406.23	691.597	0.842083	36.4915	4.69556	131.598	1007.92
283.	409.251	689.718	0.870746	35.4964	4.71275	131.818	1014.99
284.	412.057	687.869	0.895899	34.6346	4.7297	132.041	1021.54
285.	414.687	686.05	0.918274	33.8783	4.74643	132.268	1027.64
286.	417.169	684.26	0.938401	33.2074	4.76294	132.496	1033.36
287.	419.527	682.499	0.956679	32.6067	4.77922	132.724	1038.77
288.	421.778	680.766	0.973411	32.0649	4.79529	132.952	1043.89
289.	423.935	679.06	0.988836	31.5729	4.81113	133.179	1048.76
290.	426.01	677.382	1.00314	31.1235	4.82675	133.405	1053.42
291.	428.014	675.73	1.01648	30.711	4.84216	133.629	1057.87
292.	429.952	674.104	1.02898	30.3307	4.85736	133.85	1062.16
293.	431.833	672.503	1.04074	29.9786	4.87235	134.07	1066.28
294.	433.661	670.928	1.05186	29.6516	4.88712	134.287	1070.25
295.	435.443	669.377	1.06239	29.3468	4.90169	134.501	1074.09
296.	437.181	667.85	1.07241	29.0619	4.91605	134.713	1077.81
297.	438.88	666.346	1.08197	28.7949	4.93021	134.922	1081.42
298.	440.543	664.866	1.09111	28.5441	4.94416	135.127	1084.93
299.	442.172	663.408	1.09988	28.3079	4.95791	135.33	1088.33
300.	443.771	661.973	1.1083	28.0851	4.97147	135.53	1091.65
301.	445.341	660.559	1.11641	27.8745	4.98483	135.726	1094.89
302.	446.884	659.167	1.12424	27.675	4.99799	135.919	1098.05
303.	448.403	657.796	1.13182	27.4858	5.01096	136.109	1101.14
304.	449.899	656.446	1.13915	27.306	5.02374	136.296	1104.16
305.	451.372	655.116	1.14626	27.135	5.03633	136.48	1107.12
306.	452.826	653.806	1.15318	26.972	5.04873	136.661	1110.02
307.	454.261	652.515	1.1599	26.8165	5.06094	136.838	1112.87
308.	455.677	651.244	1.16646	26.668	5.07297	137.012	1115.67
309.	457.077	649.991	1.17285	26.526	5.08482	137.183	1118.41
310.	458.46	648.757	1.17909	26.39	5.09648	137.35	1121.12
311.	459.828	647.542	1.1852	26.2598	5.10797	137.515	1123.78
312.	461.182	646.344	1.19118	26.1348	5.11928	137.676	1126.4
313.	462.522	645.164	1.19704	26.0148	5.13042	137.834	1128.99
314.	463.849	644.001	1.20278	25.8994	5.14138	137.989	1131.54
315.	465.164	642.855	1.20842	25.7885	5.15216	138.141	1134.05
316.	466.467	641.726	1.21397	25.6817	5.16278	138.29	1136.54
317.	467.759	640.613	1.21942	25.5788	5.17323	138.435	1139.
318.	469.04	639.516	1.22478	25.4795	5.18351	138.578	1141.43
319.	470.31	638.436	1.23006	25.3838	5.19363	138.718	1143.84
320.	471.571	637.37	1.23527	25.2913	5.20358	138.855	1146.22
321.	472.823	636.32	1.2404	25.202	5.21337	138.988	1148.58
322.	474.065	635.286	1.24547	25.1156	5.223	139.119	1150.92
323.	475.299	634.266	1.25047	25.032	5.23247	139.247	1153.24
324.	476.524	633.26	1.25542	24.9511	5.24179	139.372	1155.55
325.	477.742	632.269	1.2603	24.8727	5.25094	139.494	1157.84
326.	478.951	631.292	1.26514	24.7967	5.25995	139.613	1160.11
327.	480.154	630.329	1.26992	24.723	5.2688	139.73	1162.37
328.	481.349	629.379	1.27466	24.6515	5.2775	139.844	1164.62
329.	482.537	628.443	1.27935	24.5821	5.28605	139.955	1166.85
330.	483.719	627.52	1.28399	24.5146	5.29446	140.063	1169.08
331.	484.894	626.61	1.2886	24.449	5.30271	140.169	1171.29
332.	486.063	625.713	1.29317	24.3853	5.31083	140.272	1173.5
333.	487.226	624.828	1.2977	24.3232	5.31879	140.372	1175.7
334.	488.383	623.956	1.3022	24.2628	5.32662	140.47	1177.89
335.	489.535	623.096	1.30667	24.204	5.33431	140.565	1180.07
336.	490.681	622.248	1.3111	24.1467	5.34186	140.658	1182.25
337.	491.823	621.411	1.31551	24.0909	5.34927	140.748	1184.43
338.	492.959	620.586	1.31989	24.0364	5.35654	140.836	1186.6
339.	494.09	619.773	1.32424	23.9832	5.36369	140.921	1188.77
340.	495.216	618.971	1.32857	23.9314	5.37069	141.004	1190.94
341.	496.338	618.18	1.33287	23.8807	5.37757	141.084	1193.1
342.	497.455	617.4	1.33715	23.8312	5.38432	141.163	1195.27
343.	498.568	616.631	1.34141	23.7829	5.39093	141.238	1197.43
344.	499.677	615.872	1.34565	23.7356	5.39742	141.312	1199.6
345.	500.781	615.124	1.34987	23.6893	5.40379	141.383	1201.76
346.	501.882	614.385	1.35407	23.6441	5.41003	141.452	1203.93
347.	502.978	613.657	1.35826	23.5998	5.41614	141.519	1206.1
348.	504.071	612.939	1.36243	23.5564	5.42213	141.583	1208.27
349.	505.16	612.231	1.36658	23.514	5.42801	141.646	1210.45
350.	506.246	611.533	1.37072	23.4723	5.43376	141.706	1212.63
351.	507.328	610.843	1.37484	23.4315	5.4394	141.764	1214.81
352.	508.407	610.164	1.37896	23.3915	5.44492	141.82	1217.
353.	509.482	609.493	1.38305	23.3522	5.45032	141.874	1219.2
354.	510.554	608.832	1.38714	23.3137	5.45561	141.926	1221.4
355.	511.623	608.18	1.39122	23.2759	5.46078	141.976	1223.6
356.	512.689	607.536	1.39528	23.2388	5.46585	142.024	1225.82
357.	513.752	606.901	1.39934	23.2023	5.4708	142.07	1228.04
358.	514.812	606.275	1.40338	23.1664	5.47564	142.114	1230.27
359.	515.869	605.657	1.40742	23.1312	5.48038	142.156	1232.51
360.	516.924	605.047	1.41144	23.0965	5.48501	142.196	1234.75
361.	517.975	604.446	1.41546	23.0625	5.48953	142.234	1237.01
362.	519.024	603.853	1.41947	23.0289	5.49395	142.271	1239.28
363.	520.071	603.268	1.42348	22.9959	5.49827	142.305	1241.55
364.	521.114	602.691	1.42748	22.9634	5.50248	142.338	1243.84
365.	522.156	602.121	1.43147	22.9314	5.50659	142.369	1246.14
366.	523.195	601.559	1.43545	22.8999	5.5106	142.398	1248.44
367.	524.231	601.005	1.43943	22.8688	5.51451	142.426	1250.76
368.	525.265	600.458	1.4434	22.8382	5.51833	142.452	1253.1
369.	526.297	599.918	1.44737	22.808	5.52204	142.476	1255.44
370.	527.327	599.386	1.45134	22.7782	5.52567	142.498	1257.8
371.	528.354	598.861	1.4553	22.7488	5.52919	142.519	1260.17
372.	529.38	598.343	1.45925	22.7198	5.53263	142.538	1262.55
373.	530.403	597.831	1.4632	22.6912	5.53597	142.556	1264.95
374.	531.424	597.327	1.46715	22.6629	5.53922	142.572	1267.36
375.	532.443	596.829	1.4711	22.635	5.54238	142.587	1269.79
376.	533.461	596.338	1.47504	22.6074	5.54545	142.599	1272.23
377.	534.476	595.854	1.47897	22.5802	5.54843	142.611	1274.69
378.	535.489	595.376	1.48291	22.5532	5.55132	142.621	1277.16
379.	536.501	594.905	1.48684	22.5266	5.55413	142.629	1279.65
380.	537.511	594.44	1.49078	22.5002	5.55685	142.636	1282.15
381.	538.518	593.981	1.4947	22.4742	5.55949	142.641	1284.67
382.	539.525	593.528	1.49863	22.4484	5.56204	142.645	1287.21
383.	540.529	593.081	1.50256	22.4229	5.56451	142.648	1289.76
384.	541.532	592.64	1.50648	22.3976	5.5669	142.649	1292.33
385.	542.533	592.206	1.5104	22.3726	5.56921	142.649	1294.92
386.	543.533	591.777	1.51433	22.3478	5.57144	142.648	1297.52
387.	544.53	591.353	1.51825	22.3233	5.57359	142.645	1300.14
388.	545.527	590.936	1.52216	22.299	5.57566	142.641	1302.77
389.	546.522	590.524	1.52608	22.2749	5.57765	142.635	1305.43
390.	547.515	590.118	1.53	22.251	5.57957	142.628	1308.1
391.	548.507	589.717	1.53392	22.2273	5.58141	142.62	1310.78
392.	549.497	589.321	1.53784	22.2038	5.58318	142.611	1313.49
393.	550.486	588.931	1.54175	22.1806	5.58487	142.6	1316.21
394.	551.474	588.546	1.54567	22.1574	5.5865	142.589	1318.94
395.	552.46	588.166	1.54959	22.1345	5.58805	142.576	1321.69
396.	553.444	587.792	1.5535	22.1118	5.58952	142.561	1324.46
397.	554.428	587.422	1.55742	22.0892	5.59093	142.546	1327.24
398.	555.41	587.057	1.56134	22.0667	5.59227	142.53	1330.04
399.	556.391	586.698	1.56525	22.0445	5.59354	142.512	1332.85
400.	557.37	586.343	1.56917	22.0223	5.59474	142.493	1335.67


==> anc/Plot_G.pdf-and-Plot_K.pdf/3C_fixed_Eta_prime_large_G_small_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	474.843	772.542	1.71806	5.19513	4.01474	115.092	410.487
251.	475.092	769.237	1.71735	5.3063	4.04012	115.614	413.078
252.	475.337	765.994	1.71656	5.41977	4.06521	116.129	415.669
253.	475.576	762.812	1.7157	5.53558	4.09003	116.636	418.256
254.	475.809	759.689	1.71475	5.65377	4.11458	117.137	420.84
255.	476.038	756.625	1.71373	5.77439	4.13885	117.631	423.419
256.	476.261	753.617	1.71262	5.89749	4.16284	118.118	425.992
257.	476.479	750.664	1.71143	6.02313	4.18657	118.598	428.559
258.	476.691	747.766	1.71015	6.15137	4.21002	119.071	431.119
259.	476.898	744.92	1.70877	6.2823	4.23321	119.539	433.671
260.	477.099	742.126	1.70731	6.41599	4.25613	119.999	436.215
261.	477.294	739.382	1.70574	6.55256	4.27878	120.453	438.75
262.	477.483	736.688	1.70407	6.6921	4.30116	120.901	441.276
263.	477.665	734.041	1.7023	6.83475	4.32328	121.343	443.793
264.	477.84	731.441	1.70041	6.98065	4.34514	121.779	446.301
265.	478.007	728.887	1.69841	7.12999	4.36674	122.209	448.801
266.	478.166	726.379	1.69628	7.28296	4.38808	122.633	451.292
267.	478.316	723.913	1.69401	7.43981	4.40916	123.051	453.776
268.	478.455	721.491	1.69161	7.60081	4.42998	123.463	456.253
269.	478.584	719.111	1.68904	7.76633	4.45055	123.87	458.727
270.	478.7	716.772	1.68631	7.93678	4.47087	124.272	461.198
271.	478.801	714.473	1.68339	8.11267	4.49094	124.668	463.67
272.	478.885	712.213	1.68026	8.29467	4.51075	125.059	466.146
273.	478.949	709.991	1.67689	8.4836	4.53032	125.445	468.631
274.    478.989 707.807 1.67324 8.68056 4.54964 125.827 471.133
275.	479.414	705.66	1.67237	8.79283	4.56872	126.189	472.606
276.	480.505	703.549	1.67647	8.75443	4.58755	126.521	472.358
277.	481.504	701.473	1.67992	8.73627	4.60615	126.851	472.334
278.	482.471	699.432	1.68317	8.7249	4.6245	127.176	472.383
279.	483.42	697.424	1.6863	8.71738	4.64262	127.496	472.473
280.	484.354	695.45	1.68936	8.71246	4.6605	127.811	472.59
281.	485.279	693.507	1.69237	8.70949	4.67815	128.121	472.726
282.	486.195	691.597	1.69534	8.70806	4.69556	128.427	472.877
283.	487.105	689.718	1.69829	8.70791	4.71275	128.727	473.041
284.	488.008	687.869	1.70121	8.70885	4.7297	129.022	473.215
285.	488.905	686.05	1.70411	8.71073	4.74643	129.312	473.398
286.	489.797	684.26	1.707	8.71345	4.76294	129.597	473.589
287.	490.685	682.499	1.70988	8.71692	4.77922	129.877	473.786
288.	491.569	680.766	1.71274	8.72108	4.79529	130.153	473.989
289.	492.448	679.06	1.71559	8.72586	4.81113	130.424	474.198
290.	493.324	677.382	1.71843	8.73121	4.82675	130.69	474.412
291.	494.197	675.73	1.72127	8.7371	4.84216	130.952	474.63
292.	495.066	674.104	1.7241	8.74349	4.85736	131.208	474.853
293.	495.933	672.503	1.72693	8.75035	4.87235	131.461	475.08
294.	496.796	670.928	1.72975	8.75764	4.88712	131.709	475.31
295.	497.657	669.377	1.73256	8.76534	4.90169	131.952	475.544
296.	498.515	667.85	1.73537	8.77344	4.91605	132.191	475.781
297.	499.37	666.346	1.73818	8.7819	4.93021	132.426	476.021
298.	500.223	664.866	1.74099	8.79071	4.94416	132.657	476.263
299.	501.074	663.408	1.74379	8.79984	4.95791	132.883	476.508
300.	501.923	661.973	1.74659	8.80929	4.97147	133.105	476.756
301.	502.769	660.559	1.74939	8.81904	4.98483	133.323	477.006
302.	503.614	659.167	1.75219	8.82906	4.99799	133.538	477.258
303.	504.457	657.796	1.75498	8.83935	5.01096	133.748	477.512
304.	505.298	656.446	1.75778	8.84989	5.02374	133.954	477.767
305.	506.137	655.116	1.76057	8.86067	5.03633	134.156	478.025
306.	506.975	653.806	1.76337	8.87167	5.04873	134.354	478.284
307.	507.811	652.515	1.76616	8.88289	5.06094	134.549	478.544
308.	508.645	651.244	1.76895	8.89431	5.07297	134.739	478.806
309.	509.478	649.991	1.77175	8.90592	5.08482	134.926	479.068
310.	510.31	648.757	1.77454	8.91771	5.09648	135.11	479.332
311.	511.14	647.542	1.77734	8.92967	5.10797	135.29	479.597
312.	511.97	646.344	1.78013	8.94178	5.11928	135.466	479.863
313.	512.797	645.164	1.78293	8.95405	5.13042	135.638	480.129
314.	513.624	644.001	1.78573	8.96645	5.14138	135.808	480.396
315.	514.45	642.855	1.78853	8.97898	5.15216	135.973	480.664
316.	515.275	641.726	1.79133	8.99163	5.16278	136.136	480.932
317.	516.099	640.613	1.79413	9.00439	5.17323	136.295	481.2
318.	516.921	639.516	1.79694	9.01725	5.18351	136.45	481.469
319.	517.743	638.436	1.79974	9.03021	5.19363	136.603	481.737
320.	518.564	637.37	1.80255	9.04325	5.20358	136.752	482.006
321.	519.385	636.32	1.80536	9.05636	5.21337	136.898	482.275
322.	520.204	635.286	1.80818	9.06955	5.223	137.041	482.544
323.	521.023	634.266	1.811	9.08279	5.23247	137.18	482.812
324.	521.841	633.26	1.81382	9.09609	5.24179	137.317	483.08
325.	522.659	632.269	1.81664	9.10943	5.25094	137.451	483.348
326.	523.476	631.292	1.81947	9.12281	5.25995	137.581	483.616
327.	524.292	630.329	1.8223	9.13622	5.2688	137.709	483.883
328.	525.108	629.379	1.82513	9.14965	5.2775	137.834	484.149
329.	525.924	628.443	1.82797	9.1631	5.28605	137.956	484.415
330.	526.739	627.52	1.83081	9.17656	5.29446	138.075	484.68
331.	527.553	626.61	1.83366	9.19002	5.30271	138.191	484.945
332.	528.367	625.713	1.83651	9.20348	5.31083	138.304	485.208
333.	529.181	624.828	1.83936	9.21693	5.31879	138.415	485.471
334.	529.995	623.956	1.84222	9.23037	5.32662	138.523	485.733
335.	530.808	623.096	1.84508	9.24379	5.33431	138.628	485.994
336.	531.621	622.248	1.84795	9.25717	5.34186	138.731	486.253
337.	532.434	621.411	1.85082	9.27053	5.34927	138.831	486.512
338.	533.246	620.586	1.8537	9.28385	5.35654	138.929	486.77
339.	534.058	619.773	1.85658	9.29713	5.36369	139.024	487.026
340.	534.87	618.971	1.85947	9.31036	5.37069	139.116	487.281
341.	535.682	618.18	1.86236	9.32353	5.37757	139.206	487.535
342.	536.494	617.4	1.86526	9.33665	5.38432	139.294	487.788
343.	537.306	616.631	1.86817	9.34971	5.39093	139.379	488.039
344.	538.118	615.872	1.87108	9.36269	5.39742	139.462	488.289
345.	538.929	615.124	1.87399	9.37561	5.40379	139.542	488.537
346.	539.741	614.385	1.87692	9.38845	5.41003	139.62	488.784
347.	540.552	613.657	1.87984	9.40122	5.41614	139.696	489.029
348.	541.364	612.939	1.88278	9.41389	5.42213	139.77	489.273
349.	542.175	612.231	1.88572	9.42649	5.42801	139.841	489.516
350.	542.986	611.533	1.88866	9.43899	5.43376	139.91	489.757
351.	543.798	610.843	1.89161	9.45139	5.4394	139.977	489.996
352.	544.61	610.164	1.89457	9.4637	5.44492	140.042	490.234
353.	545.421	609.493	1.89754	9.47591	5.45032	140.104	490.47
354.	546.233	608.832	1.90051	9.48801	5.45561	140.165	490.704
355.	547.044	608.18	1.90349	9.50	5.46078	140.223	490.937
356.	547.856	607.536	1.90647	9.51189	5.46585	140.28	491.168
357.	548.668	606.901	1.90946	9.52366	5.4708	140.334	491.397
358.	549.48	606.275	1.91246	9.53531	5.47564	140.387	491.625
359.	550.292	605.657	1.91546	9.54685	5.48038	140.437	491.85
360.	551.105	605.047	1.91847	9.55826	5.48501	140.486	492.074
361.	551.917	604.446	1.92149	9.56955	5.48953	140.532	492.297
362.	552.73	603.853	1.92452	9.58072	5.49395	140.577	492.517
363.	553.542	603.268	1.92755	9.59176	5.49827	140.62	492.736
364.	554.355	602.691	1.93059	9.60267	5.50248	140.661	492.953
365.	555.168	602.121	1.93363	9.61345	5.50659	140.7	493.169
366.	555.982	601.559	1.93669	9.62409	5.5106	140.737	493.382
367.	556.795	601.005	1.93975	9.6346	5.51451	140.773	493.594
368.	557.609	600.458	1.94281	9.64498	5.51833	140.806	493.804
369.	558.422	599.918	1.94589	9.65521	5.52204	140.839	494.012
370.	559.236	599.386	1.94897	9.66531	5.52567	140.869	494.218
371.	560.051	598.861	1.95206	9.67527	5.52919	140.898	494.422
372.	560.865	598.343	1.95515	9.68508	5.53263	140.925	494.625
373.	561.68	597.831	1.95825	9.69475	5.53597	140.95	494.826
374.	562.494	597.327	1.96136	9.70428	5.53922	140.974	495.025
375.	563.309	596.829	1.96448	9.71367	5.54238	140.996	495.223
376.	564.125	596.338	1.9676	9.7229	5.54545	141.016	495.418
377.	564.94	595.854	1.97073	9.732	5.54843	141.035	495.612
378.	565.756	595.376	1.97387	9.74094	5.55132	141.053	495.804
379.	566.572	594.905	1.97702	9.74974	5.55413	141.069	495.994
380.	567.388	594.44	1.98017	9.75839	5.55685	141.083	496.183
381.	568.204	593.981	1.98333	9.76689	5.55949	141.096	496.37
382.	569.021	593.528	1.98649	9.77524	5.56204	141.107	496.555
383.	569.838	593.081	1.98967	9.78344	5.56451	141.117	496.738
384.	570.655	592.64	1.99285	9.79149	5.5669	141.126	496.919
385.	571.472	592.206	1.99604	9.79939	5.56921	141.133	497.099
386.	572.29	591.777	1.99923	9.80715	5.57144	141.139	497.278
387.	573.108	591.353	2.00243	9.81475	5.57359	141.143	497.454
388.	573.926	590.936	2.00564	9.8222	5.57566	141.146	497.629
389.	574.744	590.524	2.00886	9.82951	5.57765	141.148	497.802
390.	575.563	590.118	2.01208	9.83666	5.57957	141.148	497.973
391.	576.382	589.717	2.01531	9.84366	5.58141	141.147	498.143
392.	577.201	589.321	2.01854	9.85052	5.58318	141.145	498.311
393.	578.02	588.931	2.02178	9.85722	5.58487	141.142	498.478
394.	578.839	588.546	2.02503	9.86378	5.5865	141.137	498.643
395.	579.659	588.166	2.02829	9.87019	5.58805	141.131	498.806
396.	580.479	587.792	2.03155	9.87645	5.58952	141.124	498.968
397.	581.299	587.422	2.03482	9.88256	5.59093	141.115	499.128
398.	582.12	587.057	2.0381	9.88853	5.59227	141.106	499.287
399.	582.941	586.698	2.04138	9.89434	5.59354	141.095	499.444
400.	583.762	586.343	2.04467	9.90002	5.59474	141.083	499.6


==> anc/Plot_G.pdf-and-Plot_K.pdf/3C_fixed_Eta_prime_small_G_large_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	354.156	772.542	0.649016	45.5501	4.01474	119.901	561.508
251.	355.459	769.237	0.648494	45.4507	4.04012	120.369	560.43
252.	356.75	765.994	0.647851	45.3602	4.06521	120.832	559.341
253.	358.029	762.812	0.647081	45.2787	4.09003	121.289	558.242
254.	359.295	759.689	0.646184	45.2061	4.11458	121.741	557.133
255.	360.549	756.625	0.645155	45.1422	4.13885	122.189	556.013
256.	361.791	753.617	0.643992	45.0871	4.16284	122.63	554.885
257.	363.02	750.664	0.642690	45.0408	4.18657	123.067	553.747
258.	364.237	747.766	0.641248	45.003	4.21002	123.498	552.6
259.	365.441	744.92	0.639661	44.974	4.23321	123.924	551.444
260.	366.633	742.126	0.637926	44.9535	4.25613	124.345	550.281
261.	367.811	739.382	0.636039	44.9416	4.27878	124.761	549.109
262.	368.977	736.688	0.633998	44.9382	4.30116	125.171	547.93
263.	370.13	734.041	0.631797	44.9434	4.32328	125.576	546.743
264.	371.271	731.441	0.629434	44.9571	4.34514	125.976	545.55
265.	372.398	728.887	0.626903	44.9794	4.36674	126.371	544.35
266.	373.512	726.379	0.624202	45.0103	4.38808	126.761	543.143
267.	374.614	723.913	0.621325	45.0498	4.40916	127.145	541.931
268.	375.702	721.491	0.618269	45.0978	4.42998	127.525	540.713
269.	376.777	719.111	0.615028	45.1545	4.45055	127.899	539.49
270.	377.839	716.772	0.611598	45.2199	4.47087	128.269	539.941
271.	378.888	714.473	0.607975	45.2941	4.49094	128.633	541.58
272.	379.924	712.213	0.604152	45.377	4.51075	128.993	542.978
273.	380.946	709.991	0.600126	45.4688	4.53032	129.347	544.2
274.	381.955	707.807	0.595890	45.5696	4.54964	129.697	545.287
275.	382.951	705.66	0.591439	45.6793	4.56872	130.042	546.266
276.	383.934	703.549	0.586767	45.7982	4.58755	130.383	547.158
277.	384.903	701.473	0.581868	45.9262	4.60615	130.718	547.978
278.	385.859	699.432	0.576737	46.0635	4.6245	131.049	548.736
279.	386.801	697.424	0.571366	46.2103	4.64262	131.376	549.441
280.	387.73	695.45	0.565749	46.3666	4.6605	131.697	550.101
281.	388.646	693.507	0.559880	46.5325	4.67815	132.015	550.721
282.	389.548	691.597	0.553752	46.7083	4.69556	132.328	551.306
283.	390.436	689.718	0.547356	46.894	4.71275	132.636	551.859
284.	391.311	687.869	0.540686	47.0897	4.7297	132.94	552.385
285.	392.172	686.05	0.533735	47.2958	4.74643	133.24	552.885
286.	393.02	684.26	0.526493	47.5123	4.76294	133.536	553.363
287.	393.854	682.499	0.518953	47.7393	4.77922	133.827	553.821
288.	394.674	680.766	0.511106	47.9772	4.79529	134.114	554.26
289.	395.481	679.06	0.502943	48.2261	4.81113	134.397	554.681
290.	396.274	677.382	0.494456	48.4862	4.82675	134.676	555.087
291.	397.053	675.73	0.485634	48.7578	4.84216	134.951	555.479
292.	397.818	674.104	0.476469	49.041	4.85736	135.222	555.857
293.	398.57	672.503	0.466950	49.3361	4.87235	135.49	556.222
294.	399.308	670.928	0.457066	49.6434	4.88712	135.753	556.577
295.	400.031	669.377	0.446807	49.9631	4.90169	136.013	556.92
296.	400.741	667.85	0.436162	50.2955	4.91605	136.268	557.254
297.	401.438	666.346	0.425120	50.6409	4.93021	136.521	557.578
298.	402.12	664.866	0.413667	50.9996	4.94416	136.769	557.893
299.	402.788	663.408	0.401794	51.3719	4.95791	137.014	558.2
300.	403.442	661.973	0.389485	51.7581	4.97147	137.256	558.499
301.	404.083	660.559	0.376729	52.1586	4.98483	137.493	558.79
302.	404.709	659.167	0.363512	52.5736	4.99799	137.728	559.075
303.	405.322	657.796	0.349819	53.0037	5.01096	137.959	559.352
304.	405.921	656.446	0.335636	53.4492	5.02374	138.187	559.624
305.	406.505	655.116	0.320949	53.9104	5.03633	138.411	559.889
306.	407.076	653.806	0.305741	54.3877	5.04873	138.633	560.148
307.	407.633	652.515	0.289996	54.8817	5.06094	138.851	560.402
308.	408.176	651.244	0.273697	55.3928	5.07297	139.066	560.65
309.	408.705	649.991	0.256827	55.9214	5.08482	139.277	560.893
310.	409.22	648.757	0.239368	56.468	5.09648	139.486	561.131
311.	409.722	647.542	0.221301	57.0331	5.10797	139.692	561.364
312.	410.209	646.344	0.202607	57.6173	5.11928	139.895	561.592
313.	410.683	645.164	0.183264	58.2211	5.13042	140.094	561.816
314.	411.143	644.001	0.163253	58.8451	5.14138	140.291	562.035
315.	411.59	642.855	0.142551	59.4899	5.15216	140.486	562.25
316.	412.022	641.726	0.121135	60.1562	5.16278	140.677	562.46
317.	412.441	640.613	0.0989814	60.8445	5.17323	140.866	562.666
318.	412.847	639.516	0.0760655	61.5556	5.18351	141.051	562.868
319.	413.239	638.436	0.0523612	62.2901	5.19363	141.235	563.066
320.	413.617	637.37	0.0278415	63.049	5.20358	141.415	563.26
321.	413.982	636.32	0.00247816	63.8328	5.21337	141.593	563.449
322.	414.334	635.286	-0.0237584	64.6425	5.223	141.769	563.635
323.	414.672	634.266	-0.050899	65.479	5.23247	141.942	563.817
324.	414.997	633.26	-0.078976	66.3431	5.24179	142.112	563.995
325.	415.309	632.269	-0.108023	67.2357	5.25094	142.28	564.17
326.	415.608	631.292	-0.138077	68.158	5.25995	142.446	564.34
327.	415.894	630.329	-0.169173	69.1108	5.2688	142.609	564.507
328.	416.166	629.379	-0.201352	70.0955	5.2775	142.77	564.67
329.	416.426	628.443	-0.234655	71.113	5.28605	142.928	564.829
330.	416.673	627.52	-0.269124	72.1647	5.29446	143.085	564.985
331.	416.907	626.61	-0.304806	73.2518	5.30271	143.239	565.137
332.	417.129	625.713	-0.341748	74.3757	5.31083	143.391	565.285
333.	417.338	624.828	-0.380002	75.5379	5.31879	143.54	565.43
334.	417.534	623.956	-0.419621	76.7398	5.32662	143.688	565.571
335.	417.718	623.096	-0.460661	77.9831	5.33431	143.833	565.708
336.	417.89	622.248	-0.503182	79.2695	5.34186	143.977	565.842
337.	418.05	621.411	-0.547248	80.6008	5.34927	144.118	565.972
338.	418.197	620.586	-0.592926	81.9789	5.35654	144.258	566.098
339.	418.332	619.773	-0.640287	83.4059	5.36369	144.395	566.221
340.	418.455	618.971	-0.689407	84.8839	5.37069	144.53	566.341
341.	418.566	618.18	-0.740365	86.4152	5.37757	144.664	566.456
342.	418.665	617.4	-0.793248	88.0023	5.38432	144.795	566.569
343.	418.753	616.631	-0.848147	89.6477	5.39093	144.925	566.677
344.	418.828	615.872	-0.905159	91.3544	5.39742	145.053	566.782
345.	418.892	615.124	-0.964388	93.1252	5.40379	145.179	566.884
346.	418.945	614.385	-1.02594	94.9634	5.41003	145.303	566.982
347.	418.986	613.657	-1.08995	96.8723	5.41614	145.426	567.076
348.	419.015	612.939	-1.15652	98.8557	5.42213	145.546	567.167
349.	419.033	612.231	-1.22581	100.917	5.42801	145.665	567.254
350.	419.04	611.533	-1.29795	103.062	5.43376	145.783	567.338
351.	419.036	610.843	-1.37311	105.293	5.4394	145.898	567.418
352.	419.021	610.164	-1.45145	107.616	5.44492	146.012	567.495
353.	418.994	609.493	-1.53316	110.037	5.45032	146.125	567.568
354.	418.956	608.832	-1.61844	112.561	5.45561	146.235	567.638
355.	418.908	608.18	-1.70749	115.194	5.46078	146.345	567.704
356.	418.848	607.536	-1.80056	117.943	5.46585	146.452	567.767
357.	418.778	606.901	-1.89789	120.814	5.4708	146.558	567.827
358.	418.697	606.275	-1.99976	123.817	5.47564	146.663	567.883
359.	418.605	605.657	-2.10647	126.96	5.48038	146.766	567.935
360.	418.502	605.047	-2.21835	130.252	5.48501	146.868	567.984
361.	418.389	604.446	-2.33574	133.703	5.48953	146.968	568.03
362.	418.265	603.853	-2.45905	137.325	5.49395	147.067	568.072
363.	418.13	603.268	-2.58869	141.13	5.49827	147.164	568.111
364.	417.985	602.691	-2.72516	145.132	5.50248	147.26	568.147
365.	417.829	602.121	-2.86896	149.346	5.50659	147.354	568.179
366.	417.662	601.559	-3.02067	153.788	5.5106	147.448	568.207
367.	417.485	601.005	-3.18094	158.478	5.51451	147.54	568.233
368.	417.298	600.458	-3.35048	163.435	5.51833	147.63	568.255
369.	417.1	599.918	-3.53008	168.682	5.52204	147.72	568.274
370.	416.892	599.386	-3.72063	174.246	5.52567	147.808	568.289
371.	416.673	598.861	-3.92314	180.156	5.52919	147.895	568.301
372.	416.443	598.343	-4.13872	186.443	5.53263	147.98	568.31
373.	416.203	597.831	-4.36866	193.144	5.53597	148.065	568.316
374.	415.953	597.327	-4.61438	200.302	5.53922	148.148	568.318
375.	415.692	596.829	-4.87755	207.964	5.54238	148.23	568.317
376.	415.421	596.338	-5.16005	216.184	5.54545	148.311	568.313
377.	415.139	595.854	-5.46404	225.025	5.54843	148.391	568.305
378.	414.846	595.376	-5.79203	234.56	5.55132	148.47	568.294
379.	414.543	594.905	-6.14694	244.872	5.55413	148.547	568.28
380.	414.229	594.44	-6.53218	256.061	5.55685	148.624	568.263
381.	413.905	593.981	-6.95176	268.243	5.55949	148.699	568.243
382.	413.57	593.528	-7.41043	281.554	5.56204	148.774	568.219
383.	413.224	593.081	-7.91390	296.16	5.56451	148.847	568.192
384.	412.867	592.64	-8.46898	312.258	5.5669	148.92	568.162
385.	412.5	592.206	-9.08400	330.089	5.56921	148.991	568.128
386.	412.121	591.777	-9.76917	349.947	5.57144	149.062	568.092
387.	411.732	591.353	-10.5371	372.199	5.57359	149.131	568.052
388.	411.331	590.936	-11.4038	397.305	5.57566	149.2	568.009
389.	410.92	590.524	-12.3895	425.852	5.57765	149.267	567.963
390.	410.497	590.118	-13.5205	458.598	5.57957	149.334	567.914
391.	410.063	589.717	-14.8313	496.545	5.58141	149.4	567.861
392.	409.617	589.321	-16.3686	541.037	5.58318	149.465	567.805
393.	409.16	588.931	-18.1963	593.929	5.58487	149.529	567.746
394.	408.691	588.546	-20.4055	657.849	5.5865	149.593	567.684
395.	408.211	588.166	-23.1292	736.649	5.58805	149.655	567.618
396.	407.719	587.792	-26.5711	836.213	5.58952	149.717	567.549
397.	407.215	587.422	-31.0581	965.997	5.59093	149.778	567.477
398.	406.698	587.057	-37.1516	1142.23	5.59227	149.838	567.402
399.	406.17	586.698	-45.9023	1395.3	5.59354	149.897	567.323
400.	405.629	586.343	-59.5333	1789.49	5.59474	149.956	567.241


==> anc/Plot_G.pdf-and-Plot_K.pdf/3C_fixed_Eta_small_Mu.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	383.369	772.542	1.035410	29.7488	4.01474	118.378	1116.08
251.	382.585	769.237	1.013310	30.5942	4.04012	118.962	1096.81
252.	381.743	765.994	0.989825	31.4905	4.06521	119.541	1079.31
253.	380.838	762.812	0.964808	32.4429	4.09003	120.116	1063.29
254.	379.865	759.689	0.938094	33.4577	4.11458	120.687	1048.53
255.	378.819	756.625	0.909494	34.5421	4.13885	121.255	1034.83
256.	377.693	753.617	0.878784	35.7045	4.16284	121.819	1022.04
257.	376.482	750.664	0.845700	36.9551	4.18657	122.382	1010.
258.	375.176	747.766	0.809928	38.3059	4.21002	122.942	998.609
259.	373.767	744.92	0.771087	39.7715	4.23321	123.502	987.748
260.	372.244	742.126	0.728713	41.3698	4.25613	124.06	977.323
261.	370.592	739.382	0.682234	43.1229	4.27878	124.62	967.244
262.	368.797	736.688	0.630924	45.0589	4.30116	125.18	957.422
263.	366.84	734.041	0.573854	47.2141	4.32328	125.743	947.772
264.	364.694	731.441	0.509803	49.6363	4.34514	126.311	938.201
265.	362.328	728.887	0.437118	52.3901	4.36674	126.886	928.61
266.	359.7	726.379	0.353483	55.5669	4.38808	127.469	918.878
267.	356.75	723.913	0.255502	59.301	4.40916	128.067	908.855
268.	353.388	721.491	0.137878	63.8025	4.42998	128.684	898.332
269.	349.473	719.111	-0.00839098	69.4303	4.45055	129.331	886.984
270.	344.738	716.772	-0.200803	76.8849	4.47087	130.026	874.226
271.	338.565	714.473	-0.482715	87.9107	4.49094	130.814	858.687
272.	328.042	712.213	-1.07129	111.298	4.51075	131.911	833.857
272.1   315.876 711.989 -2.00506    149.287 4.51272 132.853 806.036


==> anc/Plot_G.pdf-and-Plot_K.pdf/4C_fixed_Eta_all.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	405.306	943.805	1.77657	205.094	5.66819	158.889	1034.39
251.	405.109	939.874	1.72914	210.109	5.70675	159.64	1026.55
252.	404.878	936.019	1.67948	215.334	5.74496	160.381	1019.2
253.	404.614	932.239	1.62745	220.783	5.78281	161.112	1012.28
254.	404.313	928.53	1.57287	226.471	5.82032	161.834	1005.74
255.	403.974	924.893	1.51557	232.417	5.85747	162.547	999.54
256.	403.595	921.324	1.45534	238.638	5.89427	163.25	993.64
257.	403.173	917.823	1.39197	245.156	5.93072	163.945	988.007
258.	402.705	914.387	1.32521	251.995	5.96683	164.63	982.608
259.	402.19	911.016	1.2548	259.179	6.00259	165.307	977.415
260.	401.624	907.707	1.18042	266.738	6.038	165.975	972.401
261.	401.003	904.46	1.10175	274.705	6.07307	166.634	967.542
262.	400.324	901.272	1.01839	283.117	6.10779	167.284	962.814
263.	399.583	898.143	0.929912	292.015	6.14218	167.926	958.195
264.	398.776	895.072	0.835829	301.447	6.17622	168.559	953.665
265.	397.897	892.056	0.735575	311.468	6.20992	169.184	949.201
266.	396.942	889.095	0.628503	322.142	6.24329	169.8	944.785
267.	395.903	886.187	0.513863	333.54	6.27632	170.409	940.395
268.	394.775	883.331	0.39078	345.75	6.30901	171.009	936.011
269.	393.548	880.527	0.258224	358.873	6.34137	171.601	931.612
270.	392.215	877.772	0.114972	373.028	6.37341	172.185	927.175
271.	390.765	875.067	-0.0404406	388.361	6.40511	172.762	922.675
272.	389.186	872.409	-0.209794	405.049	6.43648	173.331	918.087
273.	387.464	869.798	-0.395278	423.308	6.46753	173.892	913.382
274.	385.582	867.232	-0.599621	443.412	6.49825	174.445	908.526
275.	407.059	864.712	0.434497	341.7	6.52865	175.06	948.594
276.	414.487	862.235	0.697992	316.586	6.55874	175.644	962.074
277.	419.868	859.802	0.863437	301.145	6.5885	176.216	971.584
278.	424.251	857.41	0.983873	290.136	6.61794	176.776	979.128
279.	428.027	855.06	1.07814	281.7	6.64707	177.328	985.46
280.	431.389	852.749	1.15524	274.952	6.67589	177.87	990.957
281.	434.45	850.479	1.22023	269.396	6.7044	178.405	995.838
282.	437.281	848.247	1.27621	264.727	6.7326	178.931	1000.24
283.	439.928	846.053	1.32524	260.743	6.76049	179.45	1004.27
284.	442.426	843.896	1.36876	257.304	6.78808	179.961	1007.99
285.	444.8	841.775	1.4078	254.307	6.81536	180.465	1011.45
286.	447.07	839.691	1.44315	251.678	6.84234	180.962	1014.69
287.	449.251	837.641	1.47538	249.357	6.86903	181.452	1017.75
288.	451.353	835.625	1.50498	247.299	6.89542	181.934	1020.65
289.	453.388	833.643	1.53231	245.468	6.92151	182.41	1023.4
290.	455.362	831.694	1.55767	243.834	6.94731	182.879	1026.03
291.	457.283	829.777	1.58131	242.373	6.97282	183.342	1028.56
292.	459.156	827.892	1.60344	241.066	6.99804	183.798	1030.98
293.	460.986	826.037	1.62422	239.895	7.02298	184.248	1033.33
294.	462.776	824.214	1.6438	238.846	7.04763	184.691	1035.59
295.	464.531	822.42	1.66231	237.906	7.072	185.128	1037.79
296.	466.253	820.655	1.67985	237.066	7.09609	185.559	1039.92
297.	467.944	818.92	1.69652	236.316	7.1199	185.983	1042.
298.	469.609	817.212	1.7124	235.649	7.14344	186.402	1044.03
299.	471.247	815.532	1.72755	235.056	7.1667	186.814	1046.01
300.	472.862	813.879	1.74204	234.533	7.18969	187.221	1047.95
301.	474.454	812.253	1.75592	234.074	7.21241	187.622	1049.85
302.	476.026	810.654	1.76925	233.673	7.23487	188.017	1051.72
303.	477.579	809.079	1.78207	233.327	7.25706	188.407	1053.56
304.	479.114	807.531	1.79441	233.032	7.27899	188.791	1055.37
305.	480.631	806.006	1.80632	232.784	7.30065	189.169	1057.16
306.	482.133	804.507	1.81781	232.58	7.32206	189.542	1058.92
307.	483.619	803.031	1.82894	232.418	7.34321	189.909	1060.67
308.	485.092	801.578	1.83971	232.293	7.36411	190.271	1062.39
309.	486.55	800.149	1.85015	232.205	7.38475	190.628	1064.1
310.	487.996	798.742	1.86029	232.152	7.40514	190.979	1065.79
311.	489.43	797.358	1.87014	232.13	7.42529	191.326	1067.47
312.	490.852	795.995	1.87972	232.138	7.44519	191.667	1069.13
313.	492.264	794.654	1.88906	232.175	7.46484	192.003	1070.79
314.	493.664	793.334	1.89815	232.239	7.48426	192.334	1072.43
315.	495.055	792.034	1.90703	232.329	7.50343	192.66	1074.07
316.	496.437	790.755	1.9157	232.442	7.52236	192.981	1075.7
317.	497.809	789.497	1.92417	232.579	7.54106	193.298	1077.32
318.	499.172	788.257	1.93246	232.738	7.55953	193.609	1078.93
319.	500.527	787.037	1.94058	232.918	7.57776	193.916	1080.54
320.	501.874	785.837	1.94853	233.117	7.59576	194.218	1082.15
321.	503.214	784.654	1.95632	233.335	7.61354	194.516	1083.75
322.	504.545	783.491	1.96397	233.572	7.63109	194.809	1085.35
323.	505.87	782.345	1.97148	233.825	7.64841	195.098	1086.95
324.	507.188	781.217	1.97886	234.095	7.66552	195.382	1088.54
325.	508.499	780.107	1.98612	234.381	7.6824	195.661	1090.13
326.	509.804	779.014	1.99326	234.682	7.69906	195.937	1091.72
327.	511.103	777.937	2.00028	234.997	7.71551	196.208	1093.31
328.	512.396	776.878	2.0072	235.326	7.73175	196.474	1094.9
329.	513.683	775.835	2.01403	235.668	7.74777	196.737	1096.49
330.	514.964	774.808	2.02075	236.023	7.76358	196.995	1098.08
331.	516.241	773.796	2.02739	236.39	7.77918	197.249	1099.67
332.	517.511	772.801	2.03394	236.769	7.79458	197.499	1101.27
333.	518.777	771.821	2.04041	237.16	7.80977	197.745	1102.86
334.	520.038	770.855	2.0468	237.561	7.82476	197.988	1104.45
335.	521.294	769.905	2.05312	237.972	7.83955	198.226	1106.05
336.	522.546	768.97	2.05937	238.394	7.85414	198.46	1107.65
337.	523.793	768.048	2.06555	238.825	7.86853	198.69	1109.25
338.	525.036	767.141	2.07167	239.266	7.88272	198.917	1110.85
339.	526.275	766.248	2.07773	239.715	7.89672	199.14	1112.46
340.	527.509	765.369	2.08373	240.174	7.91053	199.359	1114.07
341.	528.739	764.503	2.08969	240.64	7.92415	199.574	1115.68
342.	529.966	763.651	2.09559	241.115	7.93758	199.786	1117.29
343.	531.189	762.812	2.10144	241.598	7.95082	199.994	1118.91
344.	532.408	761.985	2.10724	242.088	7.96388	200.199	1120.53
345.	533.623	761.172	2.113	242.585	7.97675	200.4	1122.15
346.	534.835	760.371	2.11873	243.089	7.98945	200.597	1123.77
347.	536.044	759.582	2.12441	243.601	8.00196	200.791	1125.4
348.	537.249	758.805	2.13005	244.118	8.01429	200.982	1127.04
349.	538.451	758.041	2.13566	244.642	8.02645	201.169	1128.67
350.	539.649	757.288	2.14124	245.172	8.03843	201.353	1130.31
351.	540.845	756.547	2.14679	245.708	8.05024	201.534	1131.95
352.	542.037	755.817	2.1523	246.25	8.06188	201.712	1133.6
353.	543.227	755.099	2.15779	246.798	8.07335	201.886	1135.25
354.	544.413	754.392	2.16326	247.35	8.08465	202.057	1136.9
355.	545.597	753.695	2.16869	247.908	8.09578	202.225	1138.56
356.	546.778	753.01	2.17411	248.471	8.10674	202.39	1140.22
357.	547.956	752.335	2.1795	249.039	8.11755	202.551	1141.89
358.	549.131	751.671	2.18488	249.611	8.12819	202.71	1143.56
359.	550.304	751.017	2.19023	250.188	8.13867	202.866	1145.23
360.	551.474	750.373	2.19557	250.769	8.14899	203.018	1146.91
361.	552.642	749.739	2.20089	251.355	8.15915	203.168	1148.59
362.	553.807	749.116	2.2062	251.945	8.16916	203.315	1150.27
363.	554.969	748.502	2.21149	252.538	8.17901	203.459	1151.96
364.	556.13	747.897	2.21677	253.136	8.18871	203.6	1153.65
365.	557.287	747.302	2.22204	253.737	8.19825	203.738	1155.34
366.	558.443	746.717	2.22729	254.342	8.20765	203.874	1157.04
367.	559.596	746.141	2.23254	254.95	8.2169	204.007	1158.74
368.	560.747	745.573	2.23778	255.562	8.226	204.137	1160.45
369.	561.896	745.015	2.24301	256.177	8.23495	204.264	1162.16
370.	563.042	744.466	2.24823	256.795	8.24376	204.389	1163.87
371.	564.187	743.925	2.25345	257.416	8.25243	204.511	1165.58
372.	565.329	743.393	2.25867	258.04	8.26095	204.63	1167.3
373.	566.469	742.87	2.26388	258.667	8.26934	204.747	1169.03
374.	567.608	742.355	2.26908	259.297	8.27758	204.861	1170.75
375.	568.744	741.848	2.27428	259.929	8.28569	204.973	1172.48
376.	569.878	741.349	2.27949	260.564	8.29366	205.082	1174.22
377.	571.01	740.859	2.28469	261.202	8.3015	205.189	1175.95
378.	572.141	740.376	2.28989	261.841	8.3092	205.293	1177.69
379.	573.269	739.901	2.29509	262.483	8.31677	205.395	1179.44
380.	574.396	739.434	2.30029	263.128	8.3242	205.495	1181.18
381.	575.52	738.975	2.3055	263.774	8.33151	205.592	1182.93
382.	576.643	738.523	2.3107	264.422	8.33869	205.687	1184.69
383.	577.764	738.079	2.31591	265.073	8.34574	205.78	1186.44
384.	578.883	737.642	2.32113	265.725	8.35267	205.87	1188.2
385.	580.001	737.212	2.32634	266.379	8.35947	205.958	1189.97
386.	581.116	736.789	2.33157	267.035	8.36615	206.044	1191.73
387.	582.23	736.373	2.3368	267.692	8.3727	206.128	1193.5
388.	583.343	735.965	2.34203	268.352	8.37914	206.209	1195.27
389.	584.453	735.563	2.34727	269.012	8.38545	206.289	1197.05
390.	585.562	735.168	2.35252	269.674	8.39165	206.366	1198.82
391.	586.67	734.779	2.35778	270.338	8.39772	206.441	1200.6
392.	587.775	734.398	2.36304	271.003	8.40368	206.514	1202.39
393.	588.879	734.022	2.36832	271.669	8.40953	206.585	1204.17
394.	589.982	733.654	2.3736	272.336	8.41526	206.654	1205.96
395.	591.083	733.291	2.37889	273.004	8.42087	206.72	1207.75
396.	592.182	732.935	2.3842	273.674	8.42638	206.785	1209.54
397.	593.28	732.585	2.38951	274.344	8.43177	206.848	1211.34
398.	594.376	732.241	2.39483	275.016	8.43706	206.909	1213.14
399.	595.471	731.904	2.40017	275.688	8.44223	206.968	1214.94
400.	596.564	731.572	2.40552	276.362	8.4473	207.025	1216.74


==> anc/Plot_G.pdf-and-Plot_K.pdf/4C_fixed_Eta_prime_large_G_small_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	477.362	943.805	3.40398	50.1327	5.66819	159.398	431.518
251.	477.652	939.874	3.39776	51.4694	5.70675	160.154	434.431
252.	477.929	936.019	3.39097	52.858	5.74496	160.901	437.369
253.	478.189	932.239	3.38354	54.3056	5.78281	161.638	440.336
254.	478.428	928.53	3.37534	55.8212	5.82032	162.366	443.345
255.	478.64	924.893	3.36624	57.4179	5.85747	163.084	446.41
256.	478.816	921.324	3.35603	59.1146	5.89427	163.792	449.553
257.	478.944	917.823	3.34435	60.9409	5.93072	164.491	452.813
258.	479.025	914.387	3.33119	62.8982	5.96698	165.18	456.167
259.	480.316	911.016	3.34443	62.5228	6.00259	165.873	455.407
260.	481.456	907.707	3.35455	62.4291	6.038	166.555	455.125
261.	482.561	904.46	3.36405	62.3967	6.07307	167.228	454.943
262.	483.645	901.272	3.37326	62.3963	6.10779	167.892	454.809
263.	484.715	898.143	3.3823	62.4167	6.14218	168.548	454.707
264.	485.774	895.072	3.39122	62.4523	6.17622	169.194	454.625
265.	486.823	892.056	3.40008	62.4998	6.20992	169.832	454.56
266.	487.865	889.095	3.40888	62.5571	6.24329	170.462	454.507
267.	488.9	886.187	3.41765	62.6225	6.27632	171.084	454.464
268.	489.928	883.331	3.4264	62.695	6.30901	171.697	454.43
269.	490.95	880.527	3.43513	62.7737	6.34137	172.302	454.403
270.	491.967	877.772	3.44385	62.8581	6.37341	172.899	454.383
271.	492.978	875.067	3.45257	62.9476	6.40511	173.487	454.369
272.	493.985	872.409	3.46129	63.0417	6.43648	174.068	454.36
273.	494.987	869.798	3.47001	63.1402	6.46753	174.642	454.356
274.	495.984	867.232	3.47874	63.2427	6.49825	175.207	454.357
275.	496.977	864.712	3.48748	63.3489	6.52865	175.765	454.361
276.	497.967	862.235	3.49623	63.4587	6.55874	176.315	454.37
277.	498.952	859.802	3.50498	63.5717	6.5885	176.858	454.383
278.	499.934	857.41	3.51375	63.688	6.61794	177.394	454.399
279.	500.912	855.06	3.52253	63.8072	6.64707	177.922	454.419
280.	501.886	852.749	3.53133	63.9293	6.67589	178.443	454.443
281.	502.857	850.479	3.54014	64.0541	6.7044	178.957	454.469
282.	503.825	848.247	3.54897	64.1815	6.7326	179.464	454.499
283.	504.79	846.053	3.55781	64.3114	6.76049	179.964	454.532
284.	505.751	843.896	3.56666	64.4437	6.78808	180.457	454.567
285.	506.71	841.775	3.57554	64.5783	6.81536	180.944	454.606
286.	507.666	839.691	3.58443	64.7151	6.84234	181.423	454.647
287.	508.619	837.641	3.59334	64.854	6.86903	181.896	454.691
288.	509.569	835.625	3.60226	64.995	6.89542	182.363	454.738
289.	510.516	833.643	3.61121	65.1379	6.92151	182.823	454.787
290.	511.461	831.694	3.62017	65.2826	6.94731	183.276	454.839
291.	512.403	829.777	3.62915	65.4292	6.97282	183.723	454.893
292.	513.343	827.892	3.63815	65.5775	6.99804	184.164	454.95
293.	514.281	826.037	3.64716	65.7276	7.02298	184.599	455.009
294.	515.216	824.214	3.6562	65.8792	7.04763	185.028	455.07
295.	516.148	822.42	3.66525	66.0323	7.072	185.45	455.133
296.	517.079	820.655	3.67433	66.187	7.09609	185.867	455.198
297.	518.007	818.92	3.68342	66.3431	7.1199	186.278	455.266
298.	518.934	817.212	3.69253	66.5006	7.14344	186.683	455.335
299.	519.858	815.532	3.70166	66.6594	7.1667	187.082	455.406
300.	520.78	813.879	3.71081	66.8195	7.18969	187.475	455.479
301.	521.7	812.253	3.71998	66.9808	7.21241	187.863	455.554
302.	522.618	810.654	3.72918	67.1432	7.23487	188.246	455.631
303.	523.535	809.079	3.73839	67.3068	7.25706	188.622	455.709
304.	524.449	807.531	3.74762	67.4715	7.27899	188.994	455.789
305.	525.362	806.006	3.75687	67.6371	7.30065	189.36	455.87
306.	526.273	804.507	3.76614	67.8038	7.32206	189.72	455.953
307.	527.182	803.031	3.77543	67.9713	7.34321	190.076	456.037
308.	528.09	801.578	3.78474	68.1398	7.36411	190.426	456.123
309.	528.996	800.149	3.79407	68.3091	7.38475	190.771	456.21
310.	529.9	798.742	3.80343	68.4792	7.40514	191.111	456.298
311.	530.803	797.358	3.8128	68.65	7.42529	191.447	456.387
312.	531.704	795.995	3.8222	68.8216	7.44519	191.777	456.478
313.	532.604	794.654	3.83161	68.9938	7.46484	192.102	456.569
314.	533.502	793.334	3.84105	69.1667	7.48426	192.422	456.662
315.	534.399	792.034	3.8505	69.3402	7.50343	192.738	456.756
316.	535.294	790.755	3.85998	69.5142	7.52236	193.049	456.851
317.	536.188	789.497	3.86948	69.6887	7.54106	193.355	456.946
318.	537.081	788.257	3.87901	69.8638	7.55953	193.657	457.042
319.	537.972	787.037	3.88855	70.0392	7.57776	193.954	457.14
320.	538.862	785.837	3.89811	70.2151	7.59576	194.247	457.238
321.	539.751	784.654	3.9077	70.3914	7.61354	194.535	457.336
322.	540.638	783.491	3.91731	70.568	7.63109	194.819	457.436
323.	541.524	782.345	3.92694	70.7449	7.64841	195.099	457.536
324.	542.409	781.217	3.93659	70.9221	7.66552	195.374	457.636
325.	543.293	780.107	3.94626	71.0995	7.6824	195.645	457.737
326.	544.176	779.014	3.95595	71.2772	7.69906	195.912	457.839
327.	545.057	777.937	3.96567	71.455	7.71551	196.174	457.941
328.	545.938	776.878	3.97541	71.633	7.73175	196.433	458.043
329.	546.817	775.835	3.98517	71.8111	7.74777	196.688	458.146
330.	547.695	774.808	3.99495	71.9893	7.76358	196.938	458.249
331.	548.573	773.796	4.00476	72.1676	7.77918	197.185	458.353
332.	549.449	772.801	4.01459	72.346	7.79458	197.427	458.456
333.	550.324	771.821	4.02443	72.5243	7.80977	197.666	458.56
334.	551.198	770.855	4.03431	72.7026	7.82476	197.901	458.665
335.	552.071	769.905	4.0442	72.881	7.83955	198.133	458.769
336.	552.943	768.97	4.05412	73.0592	7.85414	198.36	458.874
337.	553.814	768.048	4.06405	73.2374	7.86853	198.584	458.978
338.	554.685	767.141	4.07402	73.4155	7.88272	198.804	459.083
339.	555.554	766.248	4.084	73.5934	7.89672	199.021	459.188
340.	556.422	765.369	4.094	73.7712	7.91053	199.234	459.293
341.	557.29	764.503	4.10403	73.9489	7.92415	199.443	459.398
342.	558.156	763.651	4.11408	74.1263	7.93758	199.65	459.503
343.	559.022	762.812	4.12415	74.3035	7.95082	199.852	459.608
344.	559.887	761.985	4.13425	74.4806	7.96388	200.051	459.713
345.	560.751	761.172	4.14437	74.6573	7.97675	200.247	459.817
346.	561.614	760.371	4.15451	74.8338	7.98945	200.44	459.922
347.	562.477	759.582	4.16467	75.0101	8.00196	200.629	460.027
348.	563.338	758.805	4.17485	75.186	8.01429	200.815	460.131
349.	564.199	758.041	4.18506	75.3616	8.02645	200.998	460.236
350.	565.059	757.288	4.19529	75.5369	8.03843	201.178	460.34
351.	565.918	756.547	4.20554	75.7119	8.05024	201.355	460.444
352.	566.777	755.817	4.21581	75.8865	8.06188	201.528	460.548
353.	567.634	755.099	4.22611	76.0607	8.07335	201.699	460.652
354.	568.491	754.392	4.23642	76.2345	8.08465	201.866	460.755
355.	569.347	753.695	4.24676	76.408	8.09578	202.03	460.858
356.	570.203	753.01	4.25712	76.581	8.10674	202.192	460.961
357.	571.058	752.335	4.26751	76.7536	8.11755	202.35	461.064
358.	571.912	751.671	4.27791	76.9257	8.12819	202.506	461.167
359.	572.765	751.017	4.28834	77.0975	8.13867	202.659	461.269
360.	573.618	750.373	4.29879	77.2687	8.14899	202.809	461.371
361.	574.47	749.739	4.30926	77.4395	8.15915	202.956	461.473
362.	575.321	749.116	4.31975	77.6099	8.16916	203.101	461.574
363.	576.172	748.502	4.33027	77.7797	8.17901	203.242	461.676
364.	577.022	747.897	4.3408	77.9491	8.18871	203.381	461.777
365.	577.871	747.302	4.35136	78.1179	8.19825	203.518	461.877
366.	578.72	746.717	4.36194	78.2862	8.20765	203.651	461.978
367.	579.568	746.141	4.37253	78.4541	8.2169	203.783	462.078
368.	580.416	745.573	4.38316	78.6214	8.226	203.911	462.177
369.	581.262	745.015	4.3938	78.7881	8.23495	204.037	462.277
370.	582.109	744.466	4.40446	78.9544	8.24376	204.161	462.376
371.	582.954	743.925	4.41514	79.12	8.25243	204.282	462.474
372.	583.799	743.393	4.42585	79.2852	8.26095	204.4	462.573
373.	584.644	742.87	4.43657	79.4498	8.26934	204.516	462.671
374.	585.488	742.355	4.44732	79.6138	8.27758	204.63	462.769
375.	586.331	741.848	4.45808	79.7773	8.28569	204.741	462.866
376.	587.174	741.349	4.46887	79.9401	8.29366	204.85	462.963
377.	588.016	740.859	4.47968	80.1025	8.3015	204.957	463.06
378.	588.858	740.376	4.4905	80.2642	8.3092	205.061	463.156
379.	589.699	739.901	4.50135	80.4254	8.31677	205.163	463.253
380.	590.539	739.434	4.51222	80.586	8.3242	205.263	463.348
381.	591.379	738.975	4.52311	80.746	8.33151	205.361	463.444
382.	592.219	738.523	4.53401	80.9054	8.33869	205.456	463.539
383.	593.058	738.079	4.54494	81.0642	8.34574	205.549	463.634
384.	593.896	737.642	4.55589	81.2224	8.35267	205.64	463.728
385.	594.734	737.212	4.56685	81.3801	8.35947	205.729	463.822
386.	595.572	736.789	4.57784	81.5371	8.36615	205.816	463.916
387.	596.409	736.373	4.58884	81.6936	8.3727	205.901	464.01
388.	597.245	735.965	4.59986	81.8494	8.37914	205.983	464.103
389.	598.081	735.563	4.61091	82.0047	8.38545	206.064	464.196
390.	598.917	735.168	4.62197	82.1593	8.39165	206.143	464.289
391.	599.752	734.779	4.63305	82.3134	8.39772	206.219	464.381
392.	600.586	734.398	4.64415	82.4668	8.40368	206.294	464.473
393.	601.42	734.022	4.65526	82.6197	8.40953	206.367	464.565
394.	602.254	733.654	4.6664	82.7719	8.41526	206.438	464.656
395.	603.087	733.291	4.67755	82.9236	8.42087	206.507	464.747
396.	603.92	732.935	4.68872	83.0746	8.42638	206.574	464.838
397.	604.752	732.585	4.69991	83.2251	8.43177	206.639	464.928
398.	605.584	732.241	4.71112	83.375	8.43706	206.702	465.019
399.	606.415	731.904	4.72235	83.5242	8.44223	206.764	465.109
400.	607.246	731.572	4.73359	83.6729	8.4473	206.823	465.198

==> anc/Plot_G.pdf-and-Plot_K.pdf/4C_fixed_Eta_prime_small_G_large_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	383.074	943.805	1.0899	276.042	5.66819	158.945	561.443
251.	384.455	939.874	1.08146	276.796	5.70675	159.682	560.405
252.	385.816	936.019	1.07242	277.629	5.74496	160.412	559.365
253.	387.159	932.239	1.06275	278.542	5.78281	161.133	558.326
254.	388.482	928.53	1.05243	279.536	5.82032	161.847	557.287
255.	389.785	924.893	1.04145	280.612	5.85747	162.554	556.249
256.	391.069	921.324	1.02977	281.772	5.89427	163.252	555.213
257.	392.334	917.823	1.01739	283.016	5.93072	163.943	554.178
258.	393.578	914.387	1.00427	284.345	5.96683	164.626	553.147
259.	394.803	911.016	0.990387	285.762	6.00259	165.301	552.118
260.	396.008	907.707	0.975722	287.267	6.038	165.969	551.093
261.	397.193	904.46	0.960248	288.862	6.07307	166.628	550.072
262.	398.357	901.272	0.943937	290.548	6.10779	167.281	549.055
263.	399.502	898.143	0.926764	292.328	6.14218	167.925	548.043
264.	400.626	895.072	0.908699	294.203	6.17622	168.562	547.037
265.	401.73	892.056	0.889714	296.175	6.20992	169.192	546.036
266.	402.814	889.095	0.869779	298.246	6.24329	169.814	545.042
267.	403.877	886.187	0.848863	300.418	6.27632	170.429	544.054
268.	404.92	883.331	0.826936	302.693	6.30901	171.036	543.073
269.	405.943	880.527	0.803965	305.073	6.34137	171.636	542.099
270.	406.945	877.772	0.779916	307.561	6.37341	172.228	541.133
271.	407.926	875.067	0.754756	310.159	6.40511	172.814	541.926
272.	408.887	872.409	0.728450	312.87	6.43648	173.392	543.555
273.	409.828	869.798	0.700962	315.696	6.46753	173.963	544.962
274.	410.748	867.232	0.672255	318.639	6.49825	174.526	546.206
275.	411.648	864.712	0.642291	321.704	6.52865	175.083	547.326
276.	412.527	862.235	0.611032	324.891	6.55874	175.633	548.347
277.	413.386	859.802	0.578438	328.206	6.5885	176.176	549.289
278.	414.224	857.41	0.544469	331.649	6.61794	176.712	550.163
279.	415.043	855.06	0.509084	335.225	6.64707	177.241	550.982
280.	415.841	852.749	0.472239	338.938	6.67589	177.764	551.752
281.	416.619	850.479	0.433892	342.789	6.7044	178.28	552.481
282.	417.377	848.247	0.393998	346.783	6.7326	178.789	553.172
283.	418.115	846.053	0.352512	350.922	6.76049	179.292	553.832
284.	418.833	843.896	0.309387	355.212	6.78808	179.788	554.462
285.	419.531	841.775	0.264575	359.655	6.81536	180.278	555.067
286.	420.21	839.691	0.218028	364.255	6.84234	180.761	555.648
287.	420.87	837.641	0.169696	369.016	6.86903	181.238	556.208
288.	421.51	835.625	0.119528	373.942	6.89542	181.709	556.749
289.	422.131	833.643	0.0674716	379.038	6.92151	182.174	557.272
290.	422.733	831.694	0.0134732	384.307	6.94731	182.633	557.778
291.	423.316	829.777	-0.042522	389.754	6.97282	183.085	558.269
292.	423.881	827.892	-0.10057	395.383	6.99804	183.532	558.746
293.	424.428	826.037	-0.160729	401.199	7.02298	183.973	559.209
294.	424.956	824.214	-0.223059	407.207	7.04763	184.408	559.659
295.	425.466	822.42	-0.287619	413.411	7.072	184.837	560.098
296.	425.959	820.655	-0.354473	419.818	7.09609	185.261	560.525
297.	426.434	818.92	-0.423684	426.431	7.1199	185.679	560.942
298.	426.891	817.212	-0.495319	433.256	7.14344	186.091	561.348
299.	427.332	815.532	-0.569446	440.299	7.1667	186.498	561.744
300.	427.756	813.879	-0.646136	447.566	7.18969	186.9	562.131
301.	428.163	812.253	-0.725459	455.062	7.21241	187.296	562.509
302.	428.553	810.654	-0.807492	462.794	7.23487	187.687	562.878
303.	428.928	809.079	-0.89231	470.767	7.25706	188.072	563.239
304.	429.287	807.531	-0.979994	478.989	7.27899	188.453	563.591
305.	429.63	806.006	-1.07063	487.467	7.30065	188.828	563.935
306.	429.957	804.507	-1.16429	496.206	7.32206	189.198	564.271
307.	430.27	803.031	-1.26108	505.215	7.34321	189.564	564.6
308.	430.567	801.578	-1.36107	514.501	7.36411	189.924	564.921
309.	430.85	800.149	-1.46438	524.072	7.38475	190.28	565.235
310.	431.119	798.742	-1.57108	533.936	7.40514	190.63	565.541
311.	431.373	797.358	-1.6813	544.102	7.42529	190.976	565.841
312.	431.613	795.995	-1.79513	554.578	7.44519	191.317	566.134
313.	431.84	794.654	-1.91268	565.373	7.46484	191.654	566.42
314.	432.053	793.334	-2.03406	576.498	7.48426	191.986	566.699
315.	432.252	792.034	-2.15941	587.962	7.50343	192.314	566.972
316.	432.439	790.755	-2.28883	599.775	7.52236	192.637	567.238
317.	432.613	789.497	-2.42246	611.949	7.54106	192.955	567.499
318.	432.774	788.257	-2.56043	624.494	7.55953	193.27	567.753
319.	432.922	787.037	-2.70289	637.423	7.57776	193.58	568.001
320.	433.059	785.837	-2.84998	650.748	7.59576	193.886	568.243
321.	433.183	784.654	-3.00185	664.481	7.61354	194.187	568.479
322.	433.295	783.491	-3.15867	678.636	7.63109	194.485	568.709
323.	433.396	782.345	-3.32060	693.228	7.64841	194.778	568.933
324.	433.486	781.217	-3.48782	708.271	7.66552	195.067	569.152
325.	433.564	780.107	-3.66050	723.781	7.6824	195.353	569.366
326.	433.63	779.014	-3.83885	739.773	7.69906	195.634	569.574
327.	433.686	777.937	-4.02307	756.265	7.71551	195.912	569.776
328.	433.731	776.878	-4.21336	773.275	7.73175	196.185	569.974
329.	433.766	775.835	-4.40994	790.822	7.74777	196.455	570.166
330.	433.79	774.808	-4.61306	808.925	7.76358	196.721	570.353
331.	433.803	773.796	-4.82296	827.605	7.77918	196.984	570.535
332.	433.806	772.801	-5.03988	846.883	7.79458	197.243	570.712
333.	433.799	771.821	-5.26412	866.784	7.80977	197.498	570.884
334.	433.782	770.855	-5.49594	887.331	7.82476	197.75	571.052
335.	433.755	769.905	-5.73566	908.55	7.83955	197.998	571.215
336.	433.719	768.97	-5.98359	930.468	7.85414	198.242	571.373
337.	433.672	768.048	-6.24006	953.112	7.86853	198.484	571.527
338.	433.616	767.141	-6.50544	976.515	7.88272	198.721	571.676
339.	433.551	766.248	-6.78009	1000.71	7.89672	198.956	571.821
340.	433.476	765.369	-7.06441	1025.72	7.91053	199.187	571.962
341.	433.392	764.503	-7.35882	1051.59	7.92415	199.415	572.099
342.	433.299	763.651	-7.66377	1078.36	7.93758	199.64	572.231
343.	433.197	762.812	-7.97973	1106.07	7.95082	199.861	572.36
344.	433.085	761.985	-8.30720	1134.75	7.96388	200.079	572.484
345.	432.965	761.172	-8.64672	1164.46	7.97675	200.295	572.605
346.	432.835	760.371	-8.99884	1195.24	7.98945	200.507	572.721
347.	432.697	759.582	-9.36418	1227.15	8.00196	200.716	572.834
348.	432.55	758.805	-9.74338	1260.24	8.01429	200.922	572.944
349.	432.394	758.041	-10.1371	1294.56	8.02645	201.125	573.049
350.	432.229	757.288	-10.5462	1330.18	8.03843	201.325	573.151
351.	432.056	756.547	-10.9713	1367.17	8.05024	201.522	573.25
352.	431.874	755.817	-11.4133	1405.6	8.06188	201.717	573.345
353.	431.683	755.099	-11.8731	1445.55	8.07335	201.908	573.437
354.	431.484	754.392	-12.3517	1487.1	8.08465	202.097	573.526
355.	431.276	753.695	-12.8501	1530.33	8.09578	202.283	573.611
356.	431.059	753.01	-13.3695	1575.34	8.10674	202.466	573.694
357.	430.834	752.335	-13.9110	1622.24	8.11755	202.647	573.773
358.	430.601	751.671	-14.4761	1671.14	8.12819	202.825	573.849
359.	430.358	751.017	-15.0660	1722.16	8.13867	203.	573.922
360.	430.107	750.373	-15.6823	1775.43	8.14899	203.173	573.992
361.	429.848	749.739	-16.3267	1831.09	8.15915	203.343	574.06
362.	429.58	749.116	-17.0010	1889.29	8.16916	203.51	574.124
363.	429.303	748.502	-17.7071	1950.21	8.17901	203.675	574.186
364.	429.018	747.897	-18.4473	2014.03	8.18871	203.837	574.246
365.	428.724	747.302	-19.2238	2080.94	8.19825	203.997	574.302
366.	428.422	746.717	-20.0393	2151.17	8.20765	204.155	574.356
367.	428.11	746.141	-20.8966	2224.96	8.2169	204.31	574.408
368.	427.79	745.573	-21.7987	2302.58	8.226	204.463	574.456
369.	427.462	745.015	-22.7492	2384.32	8.23495	204.613	574.503
370.	427.124	744.466	-23.7519	2470.5	8.24376	204.761	574.547
371.	426.778	743.925	-24.8109	2561.48	8.25243	204.907	574.589
372.	426.422	743.393	-25.9310	2657.67	8.26095	205.051	574.628
373.	426.058	742.87	-27.1173	2759.52	8.26934	205.192	574.665
374.	425.685	742.355	-28.3759	2867.51	8.27758	205.331	574.7
375.	425.302	741.848	-29.7133	2982.23	8.28569	205.467	574.733
376.	424.911	741.349	-31.1368	3104.29	8.29366	205.602	574.764
377.	424.51	740.859	-32.6550	3234.42	8.3015	205.734	574.792
378.	424.1	740.376	-34.2773	3373.44	8.3092	205.865	574.819
379.	423.681	739.901	-36.0146	3522.27	8.31677	205.993	574.843
380.	423.252	739.434	-37.8795	3681.97	8.3242	206.119	574.866
381.	422.813	738.975	-39.8862	3853.78	8.33151	206.243	574.886
382.	422.365	738.523	-42.0514	4039.11	8.33869	206.365	574.904
383.	421.907	738.079	-44.3945	4239.61	8.34574	206.485	574.921
384.	421.44	737.642	-46.9381	4457.22	8.35267	206.602	574.936
385.	420.962	737.212	-49.7089	4694.22	8.35947	206.718	574.949
386.	420.474	736.789	-52.7386	4953.32	8.36615	206.832	574.959
387.	419.976	736.373	-56.0652	5237.74	8.3727	206.944	574.969
388.	419.468	735.965	-59.7342	5551.4	8.37914	207.054	574.976
389.	418.949	735.563	-63.8015	5899.04	8.38545	207.162	574.982
390.	418.42	735.168	-68.3355	6286.52	8.39165	207.268	574.986
391.	417.88	734.779	-73.4215	6721.12	8.39772	207.373	574.988
392.	417.33	734.398	-79.1669	7212.	8.40368	207.475	574.988
393.	416.768	734.022	-85.7089	7770.89	8.40953	207.576	574.987
394.	416.195	733.654	-93.2260	8413.	8.41526	207.674	574.984
395.	415.611	733.291	-101.954	9158.51	8.42087	207.771	574.979
396.	415.015	732.935	-112.212	10034.6	8.42638	207.866	574.973
397.	414.407	732.585	-124.443	11079.1	8.43177	207.96	574.965
398.	413.788	732.241	-139.276	12345.9	8.43706	208.051	574.956
399.	413.157	731.904	-157.645	13914.4	8.44223	208.141	574.944
400.	412.513	731.572	-180.988	15907.7	8.4473	208.229	574.931


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV2R_fixed_Eta_all.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	403.711	808.535	1.29685	89.3084	5.55069	156.091	1036.58
251.	403.474	805.152	1.26286	91.5064	5.58841	156.831	1028.32
252.	403.204	801.833	1.22725	93.7984	5.62578	157.562	1020.58
253.	402.897	798.579	1.18991	96.1907	5.6628	158.284	1013.3
254.	402.553	795.386	1.15071	98.6907	5.69949	158.996	1006.42
255.	402.169	792.255	1.10951	101.306	5.73583	159.7	999.907
256.	401.743	789.182	1.06618	104.046	5.77182	160.395	993.713
257.	401.273	786.167	1.02053	106.92	5.80748	161.081	987.8
258.	400.755	783.209	0.972396	109.938	5.84279	161.758	982.136
259.	400.187	780.305	0.921561	113.114	5.87777	162.427	976.688
260.	399.565	777.455	0.867797	116.46	5.9124	163.087	971.429
261.	398.886	774.658	0.810844	119.992	5.9467	163.739	966.333
262.	398.146	771.913	0.750409	123.727	5.98067	164.382	961.373
263.	397.341	769.217	0.686156	127.687	6.0143	165.018	956.527
264.	396.466	766.57	0.617705	131.892	6.0476	165.645	951.773
265.	395.515	763.972	0.544615	136.37	6.08056	166.264	947.086
266.	394.483	761.42	0.466378	141.151	6.1132	166.876	942.447
267.	393.363	758.914	0.382401	146.272	6.14551	167.479	937.832
268.	392.147	756.453	0.291985	151.773	6.17749	168.075	933.219
269.	390.826	754.035	0.194302	157.706	6.20914	168.664	928.584
270.	389.391	751.661	0.0883599	164.131	6.24047	169.245	923.903
271.	387.83	749.328	-0.0270469	171.121	6.27148	169.819	919.149
272.	386.128	747.036	-0.153398	178.767	6.30217	170.386	914.292
273.	384.27	744.785	-0.29254	187.182	6.33254	170.947	909.298
274.	382.236	742.573	-0.446818	196.51	6.3626	171.5	904.129
275.	404.383	740.399	0.327883	149.538	6.39234	172.025	945.778
276.	411.959	738.263	0.521773	138.141	6.42176	172.577	959.678
277.	417.427	736.163	0.642975	131.16	6.45088	173.123	969.461
278.	421.869	734.1	0.730982	126.19	6.47968	173.662	977.21
279.	425.688	732.072	0.799755	122.384	6.50818	174.194	983.705
280.	429.084	730.078	0.855950	119.34	6.53637	174.72	989.336
281.	432.171	728.119	0.903279	116.832	6.56426	175.238	994.33
282.	435.021	726.192	0.944031	114.723	6.59185	175.749	998.832
283.	437.684	724.298	0.979716	112.921	6.61914	176.253	1002.94
284.	440.195	722.436	1.01139	111.363	6.64613	176.75	1006.73
285.	442.58	720.605	1.0398	110.002	6.67282	177.241	1010.26
286.	444.858	718.805	1.06552	108.806	6.69922	177.725	1013.55
287.	447.044	717.035	1.08899	107.748	6.72533	178.202	1016.66
288.	449.152	715.294	1.11055	106.807	6.75115	178.673	1019.59
289.	451.189	713.582	1.13046	105.967	6.77668	179.137	1022.39
290.	453.166	711.898	1.14895	105.215	6.80193	179.595	1025.05
291.	455.088	710.241	1.16619	104.54	6.82689	180.047	1027.6
292.	456.96	708.612	1.18233	103.932	6.85158	180.492	1030.05
293.	458.789	707.01	1.1975	103.386	6.87598	180.931	1032.4
294.	460.578	705.434	1.21181	102.893	6.9001	181.364	1034.68
295.	462.33	703.883	1.22534	102.45	6.92395	181.791	1036.89
296.	464.05	702.357	1.23817	102.05	6.94753	182.213	1039.03
297.	465.738	700.856	1.25038	101.69	6.97084	182.628	1041.11
298.	467.398	699.38	1.26201	101.367	6.99387	183.037	1043.14
299.	469.032	697.927	1.27312	101.076	7.01664	183.441	1045.12
300.	470.643	696.497	1.28375	100.817	7.03915	183.839	1047.06
301.	472.23	695.09	1.29395	100.586	7.06139	184.232	1048.95
302.	473.796	693.706	1.30375	100.38	7.08337	184.618	1050.82
303.	475.343	692.344	1.31318	100.199	7.1051	185.	1052.64
304.	476.872	691.003	1.32227	100.04	7.12656	185.376	1054.44
305.	478.383	689.684	1.33105	99.9016	7.14777	185.746	1056.22
306.	479.878	688.385	1.33953	99.7828	7.16874	186.111	1057.96
307.	481.357	687.107	1.34774	99.6821	7.18945	186.471	1059.69
308.	482.822	685.849	1.35571	99.5983	7.20991	186.826	1061.39
309.	484.274	684.611	1.36343	99.5305	7.23012	187.176	1063.08
310.	485.712	683.392	1.37094	99.4776	7.25009	187.52	1064.75
311.	487.138	682.193	1.37825	99.4388	7.26982	187.86	1066.4
312.	488.552	681.012	1.38536	99.4133	7.28931	188.195	1068.04
313.	489.955	679.849	1.39229	99.4002	7.30856	188.524	1069.67
314.	491.348	678.705	1.39906	99.399	7.32758	188.849	1071.29
315.	492.73	677.578	1.40567	99.409	7.34636	189.169	1072.9
316.	494.103	676.469	1.41212	99.4296	7.36491	189.484	1074.49
317.	495.466	675.377	1.41844	99.4602	7.38323	189.795	1076.09
318.	496.821	674.302	1.42463	99.5004	7.40132	190.101	1077.67
319.	498.167	673.244	1.4307	99.5497	7.41918	190.402	1079.25
320.	499.504	672.202	1.43664	99.6076	7.43682	190.699	1080.82
321.	500.834	671.176	1.44248	99.6737	7.45424	190.991	1082.39
322.	502.157	670.166	1.44822	99.7477	7.47144	191.279	1083.95
323.	503.472	669.171	1.45385	99.8292	7.48842	191.563	1085.51
324.	504.78	668.191	1.45939	99.9178	7.50518	191.842	1087.07
325.	506.082	667.227	1.46485	100.013	7.52173	192.117	1088.62
326.	507.377	666.277	1.47022	100.115	7.53807	192.388	1090.18
327.	508.666	665.342	1.47551	100.224	7.55419	192.654	1091.73
328.	509.949	664.421	1.48073	100.338	7.57011	192.916	1093.28
329.	511.226	663.514	1.48587	100.458	7.58582	193.175	1094.83
330.	512.497	662.621	1.49095	100.583	7.60133	193.429	1096.38
331.	513.763	661.742	1.49597	100.714	7.61663	193.679	1097.93
332.	515.023	660.876	1.50093	100.85	7.63173	193.925	1099.49
333.	516.279	660.023	1.50582	100.991	7.64663	194.167	1101.04
334.	517.529	659.183	1.51067	101.136	7.66133	194.406	1102.59
335.	518.775	658.356	1.51546	101.286	7.67584	194.64	1104.15
336.	520.016	657.541	1.52021	101.44	7.69015	194.871	1105.7
337.	521.252	656.739	1.5249	101.598	7.70427	195.098	1107.26
338.	522.484	655.949	1.52956	101.761	7.7182	195.321	1108.82
339.	523.712	655.171	1.53417	101.927	7.73194	195.541	1110.38
340.	524.936	654.405	1.53874	102.097	7.74549	195.757	1111.95
341.	526.155	653.65	1.54328	102.271	7.75886	195.97	1113.51
342.	527.371	652.907	1.54778	102.448	7.77205	196.179	1115.08
343.	528.583	652.175	1.55225	102.628	7.78505	196.384	1116.66
344.	529.791	651.455	1.55668	102.812	7.79787	196.586	1118.23
345.	530.995	650.745	1.56109	102.998	7.81051	196.784	1119.81
346.	532.196	650.046	1.56546	103.188	7.82298	196.98	1121.39
347.	533.393	649.357	1.56981	103.381	7.83527	197.171	1122.98
348.	534.587	648.679	1.57414	103.576	7.84739	197.36	1124.56
349.	535.778	648.011	1.57844	103.774	7.85933	197.545	1126.16
350.	536.965	647.354	1.58271	103.975	7.87111	197.727	1127.75
351.	538.149	646.706	1.58697	104.178	7.88271	197.906	1129.35
352.	539.33	646.068	1.59121	104.383	7.89415	198.081	1130.95
353.	540.508	645.44	1.59542	104.591	7.90542	198.254	1132.55
354.	541.683	644.822	1.59962	104.801	7.91653	198.423	1134.16
355.	542.855	644.212	1.60381	105.014	7.92748	198.589	1135.77
356.	544.025	643.613	1.60797	105.228	7.93826	198.753	1137.39
357.	545.191	643.022	1.61213	105.445	7.94889	198.913	1139.01
358.	546.355	642.44	1.61626	105.663	7.95935	199.07	1140.63
359.	547.516	641.867	1.62039	105.884	7.96966	199.225	1142.26
360.	548.675	641.303	1.62451	106.106	7.97982	199.376	1143.89
361.	549.831	640.748	1.62861	106.33	7.98982	199.525	1145.52
362.	550.984	640.201	1.6327	106.556	7.99967	199.671	1147.16
363.	552.135	639.662	1.63679	106.783	8.00937	199.814	1148.8
364.	553.284	639.132	1.64086	107.013	8.01892	199.954	1150.45
365.	554.43	638.61	1.64493	107.243	8.02832	200.091	1152.1
366.	555.574	638.096	1.649	107.475	8.03758	200.226	1153.75
367.	556.715	637.59	1.65305	107.709	8.04669	200.358	1155.4
368.	557.854	637.091	1.6571	107.944	8.05566	200.488	1157.06
369.	558.991	636.601	1.66115	108.18	8.06448	200.615	1158.73
370.	560.126	636.118	1.66519	108.418	8.07317	200.739	1160.39
371.	561.259	635.642	1.66923	108.657	8.08171	200.86	1162.07
372.	562.389	635.174	1.67326	108.897	8.09012	200.98	1163.74
373.	563.518	634.714	1.6773	109.139	8.09839	201.096	1165.42
374.	564.644	634.26	1.68133	109.381	8.10652	201.21	1167.1
375.	565.769	633.813	1.68536	109.625	8.11452	201.322	1168.78
376.	566.891	633.374	1.68939	109.869	8.12239	201.431	1170.47
377.	568.011	632.941	1.69342	110.115	8.13013	201.538	1172.16
378.	569.13	632.516	1.69745	110.362	8.13773	201.643	1173.86
379.	570.246	632.097	1.70148	110.609	8.14521	201.745	1175.56
380.	571.361	631.684	1.70552	110.858	8.15256	201.845	1177.26
381.	572.474	631.279	1.70955	111.107	8.15978	201.942	1178.96
382.	573.585	630.879	1.71359	111.357	8.16688	202.038	1180.67
383.	574.694	630.486	1.71763	111.608	8.17385	202.131	1182.38
384.	575.801	630.1	1.72167	111.86	8.1807	202.222	1184.1
385.	576.907	629.719	1.72572	112.113	8.18743	202.31	1185.82
386.	578.01	629.345	1.72977	112.366	8.19403	202.397	1187.54
387.	579.112	628.977	1.73382	112.62	8.20052	202.481	1189.26
388.	580.213	628.615	1.73788	112.875	8.20689	202.563	1190.99
389.	581.312	628.258	1.74195	113.13	8.21315	202.643	1192.72
390.	582.409	627.908	1.74602	113.386	8.21928	202.721	1194.45
391.	583.504	627.563	1.7501	113.642	8.22531	202.797	1196.19
392.	584.598	627.224	1.75418	113.899	8.23122	202.871	1197.93
393.	585.69	626.89	1.75827	114.156	8.23701	202.943	1199.67
394.	586.78	626.562	1.76237	114.414	8.2427	203.013	1201.42
395.	587.869	626.24	1.76647	114.672	8.24827	203.081	1203.16
396.	588.957	625.923	1.77059	114.931	8.25374	203.147	1204.91
397.	590.043	625.611	1.77471	115.19	8.2591	203.211	1206.67
398.	591.127	625.305	1.77884	115.45	8.26435	203.274	1208.42
399.	592.21	625.003	1.78297	115.71	8.26949	203.334	1210.18
400.	593.291	624.707	1.78712	115.97	8.27453	203.393	1211.94
401.	594.371	624.416	1.79127	116.231	8.27947	203.449	1213.71
402.	595.45	624.13	1.79544	116.492	8.2843	203.504	1215.47
403.	596.527	623.849	1.79961	116.753	8.28903	203.557	1217.24
404.	597.602	623.573	1.8038	117.014	8.29366	203.608	1219.01
405.	598.676	623.302	1.80799	117.276	8.29819	203.658	1220.79
406.	599.749	623.035	1.8122	117.538	8.30262	203.706	1222.56
407.	600.82	622.773	1.81642	117.8	8.30695	203.752	1224.34
408.	601.89	622.516	1.82064	118.062	8.31119	203.796	1226.12
409.	602.959	622.263	1.82488	118.324	8.31533	203.839	1227.9
410.	604.026	622.015	1.82913	118.587	8.31938	203.88	1229.69
411.	605.091	621.771	1.8334	118.849	8.32333	203.919	1231.47
412.	606.156	621.532	1.83767	119.112	8.32718	203.957	1233.26
413.	607.219	621.297	1.84196	119.375	8.33095	203.993	1235.06
414.	608.281	621.067	1.84626	119.638	8.33462	204.027	1236.85
415.	609.341	620.841	1.85057	119.9	8.33821	204.06	1238.64
416.	610.4	620.619	1.85489	120.163	8.3417	204.092	1240.44
417.	611.458	620.401	1.85923	120.426	8.34511	204.122	1242.24
418.	612.515	620.187	1.86358	120.689	8.34842	204.15	1244.04
419.	613.57	619.978	1.86795	120.952	8.35166	204.177	1245.84
420.	614.624	619.772	1.87233	121.214	8.3548	204.202	1247.65
421.	615.677	619.571	1.87672	121.477	8.35786	204.226	1249.46
422.	616.728	619.373	1.88113	121.74	8.36083	204.248	1251.26
423.	617.778	619.179	1.88555	122.002	8.36373	204.269	1253.07
424.	618.827	618.989	1.88998	122.265	8.36654	204.289	1254.89
425.	619.875	618.803	1.89443	122.527	8.36926	204.307	1256.7
426.	620.921	618.621	1.8989	122.789	8.37191	204.324	1258.51
427.	621.967	618.442	1.90338	123.051	8.37447	204.339	1260.33
428.	623.011	618.267	1.90788	123.313	8.37696	204.353	1262.15
429.	624.054	618.096	1.91239	123.574	8.37937	204.366	1263.97
430.	625.095	617.929	1.91691	123.835	8.3817	204.377	1265.79
431.	626.136	617.764	1.92146	124.097	8.38395	204.387	1267.61
432.	627.175	617.604	1.92602	124.357	8.38613	204.396	1269.44
433.	628.213	617.447	1.93059	124.618	8.38823	204.403	1271.26
434.	629.25	617.293	1.93518	124.878	8.39025	204.409	1273.09
435.	630.286	617.143	1.93979	125.138	8.39221	204.414	1274.92
436.	631.32	616.996	1.94442	125.398	8.39409	204.418	1276.74
437.	632.354	616.852	1.94906	125.658	8.39589	204.42	1278.57
438.	633.386	616.712	1.95372	125.917	8.39763	204.421	1280.41
439.	634.417	616.575	1.95839	126.176	8.39929	204.421	1282.24
440.	635.447	616.441	1.96308	126.434	8.40088	204.42	1284.07
441.	636.476	616.31	1.96779	126.692	8.40241	204.418	1285.91
442.	637.504	616.182	1.97252	126.95	8.40386	204.414	1287.74
443.	638.53	616.058	1.97727	127.208	8.40525	204.409	1289.58
444.	639.556	615.936	1.98203	127.464	8.40656	204.404	1291.42
445.	640.58	615.818	1.98681	127.721	8.40782	204.397	1293.26
446.	641.603	615.703	1.99161	127.977	8.409	204.388	1295.1
447.	642.626	615.59	1.99643	128.233	8.41012	204.379	1296.94
448.	643.647	615.481	2.00126	128.488	8.41117	204.369	1298.78
449.	644.667	615.374	2.00612	128.743	8.41216	204.357	1300.62
450.	645.686	615.271	2.01099	128.997	8.41309	204.345	1302.46
451.	646.703	615.17	2.01588	129.251	8.41395	204.331	1304.31
452.	647.72	615.072	2.02079	129.505	8.41476	204.317	1306.15
453.	648.736	614.977	2.02572	129.758	8.4155	204.301	1308.
454.	649.75	614.884	2.03067	130.01	8.41617	204.285	1309.84
455.	650.764	614.795	2.03564	130.262	8.41679	204.267	1311.69
456.	651.776	614.708	2.04063	130.513	8.41735	204.248	1313.54
457.	652.787	614.623	2.04563	130.764	8.41785	204.229	1315.39
458.	653.797	614.542	2.05066	131.014	8.41829	204.208	1317.23
459.	654.807	614.463	2.0557	131.264	8.41867	204.187	1319.08
460.	655.815	614.386	2.06077	131.513	8.41899	204.164	1320.93
461.	656.822	614.312	2.06586	131.762	8.41926	204.141	1322.78
462.	657.828	614.241	2.07096	132.01	8.41947	204.116	1324.63
463.	658.833	614.172	2.07609	132.257	8.41963	204.091	1326.48
464.	659.837	614.106	2.08123	132.504	8.41973	204.065	1328.34
465.	660.84	614.042	2.0864	132.75	8.41977	204.037	1330.19
466.	661.842	613.98	2.09159	132.995	8.41977	204.009	1332.04
467.	662.842	613.921	2.0968	133.24	8.4197	203.981	1333.89
468.	663.842	613.864	2.10202	133.484	8.41959	203.951	1335.75
469.	664.841	613.81	2.10727	133.728	8.41942	203.92	1337.6
470.	665.839	613.758	2.11254	133.97	8.4192	203.889	1339.45
471.	666.835	613.708	2.11783	134.213	8.41893	203.856	1341.31
472.	667.831	613.661	2.12314	134.454	8.41861	203.823	1343.16
473.	668.826	613.616	2.12848	134.695	8.41824	203.789	1345.01
474.	669.82	613.573	2.13383	134.935	8.41781	203.754	1346.87
475.	670.812	613.532	2.13921	135.174	8.41734	203.719	1348.72
476.	671.804	613.493	2.1446	135.413	8.41682	203.682	1350.58
477.	672.795	613.457	2.15002	135.651	8.41625	203.645	1352.43
478.	673.784	613.423	2.15546	135.888	8.41564	203.607	1354.29
479.	674.773	613.391	2.16092	136.124	8.41497	203.568	1356.14
480.	675.761	613.361	2.16641	136.36	8.41426	203.529	1358.
481.	676.747	613.333	2.17191	136.595	8.41351	203.488	1359.85
482.	677.733	613.307	2.17744	136.829	8.4127	203.447	1361.71
483.	678.718	613.284	2.18299	137.062	8.41186	203.406	1363.56
484.	679.701	613.262	2.18856	137.295	8.41096	203.363	1365.42
485.	680.684	613.242	2.19415	137.527	8.41003	203.32	1367.27
486.	681.666	613.224	2.19977	137.758	8.40904	203.276	1369.13
487.	682.647	613.209	2.20541	137.988	8.40802	203.231	1370.98
488.	683.626	613.195	2.21107	138.217	8.40695	203.186	1372.83
489.	684.605	613.183	2.21675	138.446	8.40584	203.14	1374.69
490.	685.583	613.173	2.22245	138.673	8.40469	203.093	1376.54
491.	686.56	613.165	2.22818	138.9	8.40349	203.046	1378.4
492.	687.536	613.158	2.23393	139.126	8.40225	202.998	1380.25
493.	688.511	613.154	2.2397	139.351	8.40098	202.949	1382.1
494.	689.485	613.152	2.2455	139.576	8.39966	202.9	1383.96
495.	690.458	613.151	2.25132	139.799	8.3983	202.85	1385.81
496.	691.43	613.152	2.25716	140.022	8.3969	202.799	1387.66
497.	692.401	613.155	2.26302	140.243	8.39546	202.748	1389.51
498.	693.371	613.159	2.26891	140.464	8.39399	202.696	1391.37
499.	694.34	613.166	2.27482	140.684	8.39247	202.644	1393.22
500.	695.309	613.174	2.28075	140.903	8.39092	202.59	1395.07
501.	696.276	613.184	2.28671	141.121	8.38933	202.537	1396.92
502.	697.242	613.195	2.29269	141.338	8.3877	202.483	1398.77
503.	698.208	613.208	2.29869	141.554	8.38604	202.428	1400.62
504.	699.172	613.223	2.30472	141.77	8.38434	202.372	1402.47
505.	700.136	613.24	2.31077	141.984	8.3826	202.316	1404.32
506.	701.098	613.258	2.31684	142.198	8.38083	202.26	1406.17
507.	702.06	613.278	2.32294	142.41	8.37902	202.202	1408.02
508.	703.021	613.299	2.32906	142.622	8.37717	202.145	1409.86
509.	703.981	613.322	2.3352	142.832	8.3753	202.087	1411.71
510.	704.94	613.347	2.34137	143.042	8.37338	202.028	1413.56
511.	705.898	613.373	2.34756	143.251	8.37144	201.968	1415.41
512.	706.855	613.4	2.35378	143.458	8.36946	201.909	1417.25
513.	707.811	613.43	2.36001	143.665	8.36744	201.848	1419.1
514.	708.766	613.46	2.36628	143.871	8.3654	201.787	1420.94
515.	709.72	613.492	2.37256	144.076	8.36332	201.726	1422.78
516.	710.674	613.526	2.37887	144.28	8.36121	201.664	1424.63
517.	711.626	613.561	2.3852	144.482	8.35907	201.602	1426.47
518.	712.578	613.598	2.39156	144.684	8.35689	201.539	1428.31
519.	713.529	613.636	2.39794	144.885	8.35469	201.476	1430.15
520.	714.478	613.675	2.40435	145.085	8.35245	201.412	1432.
521.	715.427	613.716	2.41078	145.284	8.35019	201.347	1433.84
522.	716.375	613.759	2.41723	145.481	8.34789	201.283	1435.68
523.	717.323	613.802	2.42371	145.678	8.34556	201.217	1437.51
524.	718.269	613.848	2.43021	145.874	8.34321	201.152	1439.35
525.	719.214	613.894	2.43674	146.069	8.34082	201.086	1441.19
526.	720.158	613.942	2.44328	146.262	8.33841	201.019	1443.03
527.	721.102	613.991	2.44986	146.455	8.33596	200.952	1444.86
528.	722.045	614.042	2.45646	146.646	8.33349	200.884	1446.7
529.	722.987	614.093	2.46308	146.837	8.33099	200.817	1448.53
530.	723.927	614.147	2.46972	147.026	8.32847	200.748	1450.37
531.	724.868	614.201	2.4764	147.215	8.32591	200.679	1452.2
532.	725.807	614.257	2.48309	147.402	8.32333	200.61	1454.03
533.	726.745	614.314	2.48981	147.589	8.32072	200.541	1455.86
534.	727.682	614.372	2.49655	147.774	8.31809	200.471	1457.69
535.	728.619	614.432	2.50332	147.958	8.31543	200.4	1459.52
536.	729.555	614.492	2.51011	148.141	8.31274	200.33	1461.35
537.	730.49	614.554	2.51693	148.323	8.31003	200.258	1463.18
538.	731.424	614.617	2.52377	148.504	8.30729	200.187	1465.01
539.	732.357	614.682	2.53063	148.684	8.30453	200.115	1466.83
540.	733.289	614.747	2.53752	148.863	8.30174	200.043	1468.66
541.	734.221	614.814	2.54443	149.041	8.29893	199.97	1470.48
542.	735.151	614.882	2.55137	149.217	8.29609	199.897	1472.31
543.	736.081	614.951	2.55833	149.393	8.29323	199.824	1474.13
544.	737.01	615.022	2.56532	149.567	8.29034	199.75	1475.95
545.	737.938	615.093	2.57233	149.74	8.28744	199.676	1477.77
546.	738.865	615.166	2.57937	149.913	8.2845	199.601	1479.59
547.	739.792	615.239	2.58642	150.084	8.28155	199.526	1481.41
548.	740.717	615.314	2.59351	150.254	8.27857	199.451	1483.23
549.	741.642	615.39	2.60062	150.423	8.27557	199.376	1485.05
550.	742.566	615.467	2.60775	150.591	8.27255	199.3	1486.86
551.	743.489	615.545	2.6149	150.757	8.26951	199.224	1488.68
552.	744.411	615.624	2.62209	150.923	8.26644	199.147	1490.49
553.	745.333	615.705	2.62929	151.087	8.26335	199.07	1492.31
554.	746.254	615.786	2.63652	151.251	8.26024	198.993	1494.12
555.	747.173	615.868	2.64377	151.413	8.25712	198.916	1495.93
556.	748.092	615.952	2.65105	151.574	8.25397	198.838	1497.74
557.	749.011	616.036	2.65835	151.734	8.25079	198.76	1499.55
558.	749.928	616.121	2.66568	151.893	8.2476	198.682	1501.36
559.	750.845	616.208	2.67303	152.051	8.24439	198.603	1503.17
560.	751.761	616.295	2.6804	152.208	8.24116	198.524	1504.97
561.	752.676	616.384	2.6878	152.363	8.23791	198.445	1506.78
562.	753.59	616.473	2.69523	152.517	8.23464	198.365	1508.58
563.	754.504	616.564	2.70267	152.671	8.23135	198.286	1510.39
564.	755.416	616.655	2.71014	152.823	8.22804	198.205	1512.19
565.	756.328	616.747	2.71764	152.974	8.22471	198.125	1513.99
566.	757.24	616.841	2.72516	153.124	8.22137	198.044	1515.79
567.	758.15	616.935	2.7327	153.272	8.218	197.964	1517.59
568.	759.06	617.03	2.74027	153.42	8.21462	197.882	1519.39
569.	759.969	617.126	2.74786	153.566	8.21122	197.801	1521.19
570.	760.877	617.223	2.75548	153.712	8.2078	197.719	1522.99
571.	761.784	617.321	2.76312	153.856	8.20437	197.637	1524.78
572.	762.691	617.42	2.77078	153.999	8.20091	197.555	1526.58
573.	763.597	617.52	2.77847	154.141	8.19744	197.473	1528.37
574.	764.502	617.62	2.78618	154.282	8.19396	197.39	1530.16
575.	765.406	617.722	2.79391	154.421	8.19045	197.307	1531.95
576.	766.31	617.824	2.80167	154.56	8.18693	197.224	1533.74
577.	767.213	617.927	2.80945	154.697	8.18339	197.141	1535.53
578.	768.115	618.031	2.81726	154.833	8.17984	197.057	1537.32
579.	769.016	618.136	2.82509	154.968	8.17627	196.973	1539.11
580.	769.917	618.242	2.83294	155.102	8.17269	196.889	1540.9
581.	770.817	618.349	2.84082	155.235	8.16909	196.805	1542.68
582.	771.716	618.456	2.84872	155.367	8.16547	196.72	1544.47
583.	772.615	618.565	2.85664	155.497	8.16184	196.635	1546.25
584.	773.512	618.674	2.86459	155.627	8.15819	196.55	1548.03
585.	774.41	618.784	2.87256	155.755	8.15453	196.465	1549.81
586.	775.306	618.894	2.88056	155.882	8.15086	196.38	1551.59
587.	776.202	619.006	2.88857	156.008	8.14717	196.294	1553.37
588.	777.097	619.118	2.89661	156.133	8.14346	196.209	1555.15
589.	777.991	619.231	2.90468	156.257	8.13974	196.123	1556.93
590.	778.885	619.345	2.91276	156.379	8.13601	196.036	1558.7
591.	779.778	619.46	2.92087	156.501	8.13227	195.95	1560.48
592.	780.67	619.575	2.92901	156.621	8.12851	195.863	1562.25
593.	781.562	619.692	2.93716	156.74	8.12473	195.777	1564.02
594.	782.452	619.809	2.94534	156.858	8.12095	195.69	1565.8
595.	783.343	619.926	2.95355	156.975	8.11714	195.603	1567.57
596.	784.232	620.045	2.96177	157.091	8.11333	195.515	1569.34
597.	785.121	620.164	2.97002	157.206	8.10951	195.428	1571.11
598.	786.009	620.284	2.97829	157.319	8.10567	195.34	1572.87
599.	786.897	620.404	2.98658	157.432	8.10182	195.252	1574.64
600.	787.784	620.526	2.9949	157.543	8.09795	195.164	1576.41
601.	788.67	620.648	3.00324	157.653	8.09408	195.076	1578.17
602.	789.556	620.77	3.0116	157.762	8.09019	194.988	1579.93
603.	790.441	620.894	3.01998	157.87	8.08629	194.899	1581.7
604.	791.325	621.018	3.02839	157.977	8.08238	194.81	1583.46
605.	792.209	621.143	3.03681	158.083	8.07845	194.722	1585.22
606.	793.092	621.268	3.04526	158.187	8.07452	194.633	1586.98
607.	793.974	621.395	3.05374	158.291	8.07057	194.543	1588.74
608.	794.856	621.521	3.06223	158.393	8.06662	194.454	1590.5
609.	795.738	621.649	3.07075	158.494	8.06265	194.365	1592.25
610.	796.618	621.777	3.07929	158.595	8.05867	194.275	1594.01
611.	797.498	621.906	3.08785	158.694	8.05468	194.185	1595.77
612.	798.378	622.036	3.09643	158.792	8.05068	194.095	1597.52
613.	799.256	622.166	3.10504	158.888	8.04667	194.005	1599.27
614.	800.135	622.297	3.11366	158.984	8.04265	193.915	1601.03
615.	801.012	622.428	3.12231	159.079	8.03861	193.825	1602.78
616.	801.889	622.56	3.13098	159.173	8.03457	193.734	1604.53
617.	802.766	622.693	3.13967	159.265	8.03052	193.644	1606.28
618.	803.641	622.826	3.14838	159.356	8.02646	193.553	1608.03
619.	804.517	622.96	3.15712	159.447	8.02239	193.462	1609.77
620.	805.391	623.094	3.16587	159.536	8.01831	193.371	1611.52
621.	806.266	623.229	3.17465	159.624	8.01422	193.28	1613.27
622.	807.139	623.365	3.18345	159.711	8.01012	193.189	1615.01
623.	808.012	623.502	3.19227	159.797	8.00601	193.097	1616.75
624.	808.885	623.638	3.20111	159.882	8.00189	193.006	1618.5
625.	809.757	623.776	3.20997	159.966	7.99777	192.914	1620.24
626.	810.628	623.914	3.21885	160.049	7.99363	192.823	1621.98
627.	811.499	624.053	3.22775	160.131	7.98949	192.731	1623.72
628.	812.369	624.192	3.23667	160.211	7.98534	192.639	1625.46
629.	813.239	624.332	3.24562	160.291	7.98117	192.547	1627.2
630.	814.108	624.472	3.25458	160.369	7.977	192.455	1628.94
631.	814.977	624.613	3.26357	160.447	7.97283	192.362	1630.68
632.	815.845	624.754	3.27257	160.523	7.96864	192.27	1632.41
633.	816.712	624.896	3.2816	160.599	7.96445	192.177	1634.15
634.	817.579	625.039	3.29064	160.673	7.96025	192.085	1635.88
635.	818.446	625.182	3.29971	160.747	7.95604	191.992	1637.62
636.	819.312	625.326	3.30879	160.819	7.95182	191.899	1639.35
637.	820.178	625.47	3.3179	160.89	7.9476	191.806	1641.08
638.	821.043	625.615	3.32703	160.96	7.94337	191.713	1642.82
639.	821.908	625.76	3.33617	161.03	7.93913	191.62	1644.55
640.	822.772	625.906	3.34534	161.098	7.93488	191.527	1646.28
641.	823.635	626.052	3.35452	161.165	7.93063	191.434	1648.01
642.	824.499	626.199	3.36373	161.231	7.92637	191.341	1649.74
643.	825.361	626.346	3.37295	161.296	7.9221	191.247	1651.46
644.	826.223	626.494	3.38219	161.36	7.91782	191.154	1653.19
645.	827.085	626.642	3.39146	161.424	7.91354	191.06	1654.92
646.	827.946	626.791	3.40074	161.486	7.90926	190.966	1656.64
647.	828.807	626.94	3.41004	161.547	7.90496	190.872	1658.37
648.	829.668	627.09	3.41936	161.607	7.90066	190.779	1660.09
649.	830.528	627.24	3.4287	161.666	7.89636	190.685	1661.82
650.	831.387	627.391	3.43805	161.724	7.89204	190.591	1663.54
651.	832.246	627.542	3.44743	161.782	7.88773	190.496	1665.26
652.	833.105	627.694	3.45683	161.838	7.8834	190.402	1666.98
653.	833.963	627.846	3.46624	161.893	7.87907	190.308	1668.71
654.	834.821	627.998	3.47567	161.947	7.87473	190.214	1670.43
655.	835.678	628.151	3.48512	162.001	7.87039	190.119	1672.15
656.	836.535	628.305	3.49459	162.053	7.86604	190.025	1673.87
657.	837.391	628.459	3.50408	162.104	7.86169	189.93	1675.59
658.	838.248	628.613	3.51358	162.155	7.85733	189.836	1677.3
659.	839.103	628.768	3.52311	162.204	7.85297	189.741	1679.02
660.	839.958	628.924	3.53265	162.253	7.8486	189.646	1680.74
661.	840.813	629.079	3.54221	162.3	7.84423	189.552	1682.46
662.	841.668	629.236	3.55178	162.347	7.83985	189.457	1684.17
663.	842.522	629.392	3.56138	162.393	7.83546	189.362	1685.89
664.	843.376	629.549	3.57099	162.437	7.83107	189.267	1687.6
665.	844.229	629.707	3.58062	162.481	7.82668	189.172	1689.32
666.	845.082	629.865	3.59027	162.524	7.82228	189.077	1691.03
667.	845.934	630.023	3.59993	162.566	7.81788	188.981	1692.75
668.	846.787	630.182	3.60961	162.607	7.81347	188.886	1694.46
669.	847.638	630.341	3.61931	162.647	7.80906	188.791	1696.17
670.	848.49	630.501	3.62903	162.687	7.80464	188.696	1697.88
671.	849.341	630.661	3.63876	162.725	7.80022	188.6	1699.6
672.	850.192	630.821	3.64851	162.763	7.79579	188.505	1701.31
673.	851.042	630.982	3.65827	162.799	7.79136	188.409	1703.02
674.	851.892	631.143	3.66806	162.835	7.78693	188.314	1704.73
675.	852.742	631.305	3.67786	162.87	7.78249	188.218	1706.44
676.	853.592	631.467	3.68767	162.904	7.77805	188.123	1708.15
677.	854.441	631.629	3.6975	162.937	7.7736	188.027	1709.86
678.	855.289	631.792	3.70735	162.969	7.76915	187.931	1711.57
679.	856.138	631.955	3.71722	163.	7.7647	187.836	1713.28
680.	856.986	632.119	3.7271	163.031	7.76024	187.74	1714.99
681.	857.834	632.283	3.73699	163.06	7.75578	187.644	1716.7
682.	858.681	632.447	3.74691	163.089	7.75132	187.548	1718.41
683.	859.528	632.612	3.75683	163.117	7.74685	187.452	1720.11
684.	860.375	632.777	3.76678	163.144	7.74238	187.356	1721.82
685.	861.222	632.942	3.77674	163.17	7.73791	187.26	1723.53
686.	862.068	633.108	3.78671	163.196	7.73343	187.164	1725.24
687.	862.914	633.274	3.7967	163.22	7.72895	187.068	1726.94
688.	863.76	633.44	3.80671	163.244	7.72447	186.972	1728.65
689.	864.605	633.607	3.81673	163.267	7.71998	186.876	1730.36
690.	865.45	633.774	3.82676	163.289	7.71549	186.78	1732.06
691.	866.295	633.942	3.83682	163.311	7.711	186.684	1733.77
692.	867.14	634.11	3.84688	163.331	7.70651	186.587	1735.47
693.	867.984	634.278	3.85696	163.351	7.70201	186.491	1737.18
694.	868.828	634.447	3.86706	163.37	7.69751	186.395	1738.89
695.	869.672	634.616	3.87717	163.388	7.69301	186.299	1740.59
696.	870.516	634.785	3.88729	163.405	7.6885	186.202	1742.3
697.	871.359	634.955	3.89743	163.422	7.684	186.106	1744.
698.	872.202	635.125	3.90758	163.437	7.67949	186.01	1745.71
699.	873.045	635.295	3.91775	163.452	7.67497	185.913	1747.42
700.	873.888	635.465	3.92793	163.466	7.67046	185.817	1749.12
701.	874.73	635.636	3.93813	163.48	7.66594	185.72	1750.83
702.	875.572	635.808	3.94834	163.493	7.66142	185.624	1752.53
703.	876.414	635.979	3.95856	163.504	7.6569	185.527	1754.24
704.	877.256	636.151	3.9688	163.516	7.65238	185.431	1755.94
705.	878.097	636.323	3.97905	163.526	7.64785	185.334	1757.65
706.	878.939	636.496	3.98932	163.536	7.64333	185.238	1759.35
707.	879.78	636.668	3.99959	163.545	7.6388	185.141	1761.06
708.	880.621	636.842	4.00988	163.553	7.63427	185.045	1762.77
709.	881.461	637.015	4.02019	163.56	7.62974	184.948	1764.47
710.	882.302	637.189	4.03051	163.567	7.6252	184.851	1766.18
711.	883.142	637.363	4.04084	163.573	7.62067	184.755	1767.88
712.	883.982	637.537	4.05118	163.578	7.61613	184.658	1769.59
713.	884.822	637.712	4.06154	163.583	7.61159	184.561	1771.3
714.	885.662	637.887	4.07191	163.587	7.60705	184.465	1773.
715.	886.501	638.062	4.08229	163.59	7.60251	184.368	1774.71
716.	887.34	638.237	4.09269	163.593	7.59796	184.271	1776.42
717.	888.18	638.413	4.1031	163.594	7.59342	184.175	1778.13
718.	889.019	638.589	4.11352	163.596	7.58887	184.078	1779.83
719.	889.857	638.766	4.12395	163.596	7.58433	183.981	1781.54
720.	890.696	638.942	4.13439	163.596	7.57978	183.884	1783.25
721.	891.535	639.119	4.14485	163.595	7.57523	183.788	1784.96
722.	892.373	639.296	4.15532	163.593	7.57068	183.691	1786.67
723.	893.211	639.474	4.1658	163.591	7.56613	183.594	1788.38
724.	894.049	639.652	4.17629	163.588	7.56158	183.497	1790.09
725.	894.887	639.83	4.1868	163.584	7.55702	183.401	1791.8
726.	895.725	640.008	4.19732	163.58	7.55247	183.304	1793.51
727.	896.562	640.187	4.20784	163.575	7.54791	183.207	1795.22
728.	897.4	640.365	4.21838	163.57	7.54336	183.11	1796.93
729.	898.237	640.544	4.22894	163.564	7.5388	183.013	1798.65
730.	899.074	640.724	4.2395	163.557	7.53425	182.917	1800.36
731.	899.912	640.903	4.25007	163.55	7.52969	182.82	1802.07
732.	900.749	641.083	4.26066	163.542	7.52513	182.723	1803.79
733.	901.585	641.263	4.27125	163.533	7.52057	182.626	1805.5
734.	902.422	641.444	4.28186	163.524	7.51601	182.529	1807.22
735.	903.259	641.624	4.29248	163.514	7.51145	182.433	1808.93
736.	904.095	641.805	4.30311	163.503	7.50689	182.336	1810.65
737.	904.932	641.986	4.31375	163.492	7.50233	182.239	1812.37
738.	905.768	642.168	4.3244	163.48	7.49777	182.142	1814.08
739.	906.604	642.349	4.33506	163.468	7.49321	182.046	1815.8
740.	907.441	642.531	4.34573	163.455	7.48865	181.949	1817.52
741.	908.277	642.713	4.35642	163.442	7.48409	181.852	1819.24
742.	909.113	642.896	4.36711	163.428	7.47953	181.755	1820.96
743.	909.948	643.078	4.37781	163.413	7.47496	181.658	1822.69
744.	910.784	643.261	4.38852	163.398	7.4704	181.562	1824.41
745.	911.62	643.444	4.39925	163.382	7.46584	181.465	1826.13
746.	912.456	643.627	4.40998	163.366	7.46128	181.368	1827.86
747.	913.291	643.811	4.42072	163.349	7.45672	181.271	1829.58
748.	914.127	643.994	4.43147	163.332	7.45216	181.175	1831.31
749.	914.962	644.178	4.44224	163.314	7.44759	181.078	1833.04
750.	915.797	644.362	4.45301	163.295	7.44303	180.981	1834.77
751.	916.633	644.547	4.46379	163.276	7.43847	180.885	1836.5
752.	917.468	644.731	4.47458	163.256	7.43391	180.788	1838.23
753.	918.303	644.916	4.48538	163.236	7.42935	180.691	1839.96
754.	919.138	645.101	4.49619	163.216	7.42479	180.594	1841.7
755.	919.973	645.287	4.50701	163.194	7.42023	180.498	1843.43
756.	920.809	645.472	4.51784	163.173	7.41567	180.401	1845.17
757.	921.644	645.658	4.52868	163.151	7.41111	180.305	1846.91
758.	922.479	645.844	4.53952	163.128	7.40655	180.208	1848.64
759.	923.313	646.03	4.55038	163.105	7.40199	180.111	1850.39
760.	924.148	646.216	4.56124	163.081	7.39744	180.015	1852.13
761.	924.983	646.403	4.57211	163.057	7.39288	179.918	1853.87
762.	925.818	646.589	4.58299	163.032	7.38832	179.822	1855.62
763.	926.653	646.776	4.59388	163.007	7.38377	179.725	1857.36
764.	927.488	646.963	4.60478	162.981	7.37921	179.628	1859.11
765.	928.322	647.151	4.61569	162.955	7.37466	179.532	1860.86
766.	929.157	647.338	4.6266	162.928	7.37011	179.435	1862.62
767.	929.992	647.526	4.63753	162.901	7.36555	179.339	1864.37
768.	930.827	647.714	4.64846	162.873	7.361	179.242	1866.13
769.	931.661	647.902	4.6594	162.845	7.35645	179.146	1867.88
770.	932.496	648.09	4.67035	162.817	7.3519	179.05	1869.64
771.	933.331	648.279	4.6813	162.788	7.34735	178.953	1871.41
772.	934.165	648.468	4.69227	162.758	7.3428	178.857	1873.17
773.	935.	648.656	4.70324	162.728	7.33825	178.76	1874.94
774.	935.835	648.845	4.71422	162.698	7.33371	178.664	1876.71
775.	936.67	649.035	4.72521	162.667	7.32916	178.568	1878.48
776.	937.504	649.224	4.7362	162.636	7.32462	178.471	1880.25
777.	938.339	649.414	4.7472	162.604	7.32007	178.375	1882.03
778.	939.174	649.604	4.75821	162.572	7.31553	178.279	1883.81
779.	940.009	649.794	4.76923	162.539	7.31099	178.182	1885.59
780.	940.843	649.984	4.78025	162.506	7.30645	178.086	1887.38
781.	941.678	650.174	4.79129	162.473	7.30191	177.99	1889.17
782.	942.513	650.365	4.80232	162.439	7.29737	177.894	1890.96
783.	943.348	650.555	4.81337	162.405	7.29284	177.798	1892.75
784.	944.183	650.746	4.82442	162.37	7.2883	177.702	1894.55
785.	945.017	650.937	4.83548	162.335	7.28377	177.605	1896.35
786.	945.852	651.128	4.84655	162.3	7.27924	177.509	1898.15
787.	946.687	651.32	4.85762	162.264	7.2747	177.413	1899.96
788.	947.522	651.511	4.8687	162.228	7.27017	177.317	1901.77
789.	948.357	651.703	4.87979	162.191	7.26565	177.221	1903.59
790.	949.192	651.895	4.89088	162.154	7.26112	177.125	1905.41
791.	950.028	652.087	4.90198	162.117	7.25659	177.029	1907.23
792.	950.863	652.279	4.91309	162.079	7.25207	176.933	1909.06
793.	951.698	652.471	4.9242	162.041	7.24755	176.837	1910.89
794.	952.533	652.664	4.93532	162.002	7.24303	176.742	1912.73
795.	953.369	652.857	4.94645	161.963	7.23851	176.646	1914.57
796.	954.204	653.049	4.95758	161.924	7.23399	176.55	1916.42
797.	955.039	653.242	4.96872	161.884	7.22947	176.454	1918.27
798.	955.875	653.436	4.97986	161.844	7.22496	176.358	1920.13
799.	956.71	653.629	4.99101	161.804	7.22045	176.262	1921.99
800.	957.546	653.822	5.00217	161.763	7.21594	176.167	1923.86
801.	958.382	654.016	5.01333	161.722	7.21143	176.071	1925.74
802.	959.217	654.21	5.0245	161.681	7.20692	175.975	1927.62
803.	960.053	654.404	5.03567	161.639	7.20241	175.88	1929.51
804.	960.889	654.598	5.04685	161.597	7.19791	175.784	1931.41
805.	961.725	654.792	5.05804	161.554	7.19341	175.689	1933.31
806.	962.561	654.986	5.06923	161.512	7.18891	175.593	1935.22
807.	963.397	655.181	5.08042	161.469	7.18441	175.498	1937.14
808.	964.233	655.375	5.09162	161.425	7.17991	175.402	1939.07
809.	965.069	655.57	5.10283	161.381	7.17542	175.307	1941.
810.	965.906	655.765	5.11404	161.337	7.17092	175.211	1942.95
811.	966.742	655.96	5.12526	161.293	7.16643	175.116	1944.9
812.	967.579	656.155	5.13648	161.248	7.16194	175.021	1946.86
813.	968.415	656.351	5.14771	161.203	7.15746	174.925	1948.84
814.	969.252	656.546	5.15894	161.158	7.15297	174.83	1950.82
815.	970.089	656.742	5.17018	161.112	7.14849	174.735	1952.82
816.	970.925 656.937 5.18143 161.067 7.14401 174.640 1954.83
817.	971.762	657.133	5.19267	161.02	7.13953	174.544	1956.85
818.	972.599	657.329	5.20393	160.974	7.13505	174.449	1958.88
819.	973.437	657.525	5.21518	160.927	7.13058	174.354	1960.93
820.	974.274	657.722	5.22645	160.88	7.1261	174.259	1962.99
821.	975.111	657.918	5.23771	160.833	7.12163	174.164	1965.07
822.	975.949	658.115	5.24898	160.785	7.11717	174.069	1967.16
823.	976.786	658.311	5.26026	160.737	7.1127	173.974	1969.27
824.	977.624	658.508	5.27154	160.689	7.10824	173.879	1971.4
825.	978.461	658.705	5.28283	160.64	7.10377	173.784	1973.55
826.	979.299	658.902	5.29412	160.591	7.09931	173.689	1975.72
827.	980.137	659.099	5.30541	160.542	7.09486	173.595	1977.91
828.	980.975	659.296	5.31671	160.493	7.0904	173.5	1980.12
829.	981.814	659.494	5.32801	160.444	7.08595	173.405	1982.35
830.	982.652	659.691	5.33932	160.394	7.0815	173.31	1984.61
831.	983.49	659.889	5.35063	160.344	7.07705	173.216	1986.9
832.	984.329	660.087	5.36194	160.293	7.0726	173.121	1989.22
833.	985.167	660.285	5.37326	160.243	7.06816	173.026	1991.57
834.	986.006	660.483	5.38458	160.192	7.06372	172.932	1993.95
835.	986.845	660.681	5.39591	160.141	7.05928	172.837	1996.36
836.	987.684	660.879	5.40724	160.09	7.05484	172.743	1998.81
837.	988.523	661.077	5.41858	160.038	7.05041	172.648	2001.31
838.	989.362	661.276	5.42991	159.986	7.04598	172.554	2003.84
839.	990.202	661.474	5.44126	159.934	7.04155	172.46	2006.42
840.	991.041	661.673	5.4526	159.882	7.03712	172.365	2009.05
841.	991.881	661.872	5.46395	159.829	7.0327	172.271	2011.73
842.	992.721	662.071	5.47531	159.777	7.02828	172.177	2014.46
843.	993.561	662.27	5.48666	159.724	7.02386	172.083	2017.26
844.	994.401	662.469	5.49802	159.671	7.01944	171.989	2020.12
845.	995.241	662.668	5.50939	159.617	7.01503	171.894	2023.06
846.	996.081	662.867	5.52075	159.564	7.01062	171.8	2026.07
847.	996.922	663.067	5.53212	159.51	7.00621	171.706	2029.16
848.	997.762	663.266	5.5435	159.456	7.0018	171.612	2032.34
849.	998.603	663.466	5.55487	159.402	6.9974	171.518	2035.62
850.	999.444	663.666	5.56625	159.347	6.993	171.424	2039.01
851.	1000.28	663.866	5.57764	159.292	6.9886	171.331	2042.51
852.	1001.13	664.065	5.58902	159.238	6.9842	171.237	2046.13
853.	1001.97	664.266	5.60041	159.182	6.97981	171.143	2049.9
854.	1002.81	664.466	5.61181	159.127	6.97542	171.049	2053.82
855.	1003.65	664.666	5.6232	159.072	6.97103	170.956	2057.9
856.	1004.49	664.866	5.6346	159.016	6.96664	170.862	2062.16
857.	1005.33	665.067	5.646	158.96	6.96226	170.768	2066.62
858.	1006.18	665.267	5.65741	158.904	6.95788	170.675	2071.3
859.	1007.02	665.468	5.66881	158.848	6.9535	170.581	2076.22
860.	1007.86	665.669	5.68022	158.792	6.94913	170.488	2081.41
861.	1008.7	665.869	5.69164	158.735	6.94476	170.394	2086.89
862.	1009.55	666.07	5.70305	158.678	6.94039	170.301	2092.68
863.	1010.39	666.271	5.71447	158.621	6.93602	170.208	2098.82
864.	1011.23	666.472	5.72589	158.564	6.93166	170.114	2105.35
865.	1012.07	666.674	5.73731	158.507	6.9273	170.021	2112.28
866.	1012.92	666.875	5.74874	158.45	6.92294	169.928	2119.65
867.	1013.76	667.076	5.76017	158.392	6.91859	169.835	2127.47
868.	1014.6	667.278	5.7716	158.334	6.91423	169.742	2135.76
869.	1015.45	667.479	5.78303	158.276	6.90988	169.648	2144.49
870.	1016.29	667.681	5.79447	158.218	6.90554	169.555	2153.63
871.	1017.14	667.883	5.80591	158.16	6.90119	169.462	2163.05
872.	1017.98	668.084	5.81735	158.101	6.89685	169.37	2172.59
873.	1018.82	668.286	5.82879	158.043	6.89252	169.277	2181.94
874.	1019.67	668.488	5.84023	157.984	6.88818	169.184	2190.7
875.	1020.51	668.69	5.85168	157.925	6.88385	169.091	2198.24
876.	1021.36	668.892	5.86313	157.866	6.87952	168.998	2203.7
877.	1022.2	669.095	5.87458	157.807	6.87519	168.906	2207.97
878.	1023.05	669.297	5.88603	157.748	6.87087	168.813	2218.44
879.	1023.89	669.499	5.89749	157.688	6.86655	168.72	2229.26
880.	1024.74	669.702	5.90895	157.629	6.86223	168.628	2239.09
881.	1025.59	669.904	5.9204	157.569	6.85792	168.535	2247.85
882.	1026.43	670.107	5.93187	157.509	6.85361	168.443	2255.67
883.	1027.28	670.31	5.94333	157.449	6.8493	168.35	2262.71
884.	1028.12	670.512	5.95479	157.389	6.84499	168.258	2269.09
885.	1028.97	670.715	5.96626	157.329	6.84069	168.166	2274.93
886.	1029.82	670.918	5.97773	157.268	6.83639	168.073	2280.31
887.	1030.66	671.121	5.9892	157.208	6.83209	167.981	2285.31
888.	1031.51	671.324	6.00067	157.147	6.8278	167.889	2289.98
889.	1032.36	671.527	6.01215	157.086	6.82351	167.797	2294.37
890.	1033.2	671.73	6.02362	157.025	6.81922	167.705	2298.52
891.	1034.05	671.934	6.0351	156.964	6.81494	167.613	2302.45
892.	1034.9	672.137	6.04658	156.903	6.81066	167.521	2306.21
893.	1035.75	672.341	6.05806	156.842	6.80638	167.429	2309.8
894.	1036.6	672.544	6.06954	156.78	6.80211	167.337	2313.25
895.	1037.44	672.748	6.08102	156.719	6.79783	167.245	2316.57
896.	1038.29	672.951	6.09251	156.657	6.79357	167.154	2319.78
897.	1039.14	673.155	6.10399	156.596	6.7893	167.062	2322.89
898.	1039.99	673.359	6.11548	156.534	6.78504	166.97	2325.91
899.	1040.84	673.563	6.12697	156.472	6.78078	166.879	2328.85
900.	1041.69	673.766	6.13846	156.41	6.77652	166.787	2331.71
901.	1042.54	673.97	6.14995	156.348	6.77227	166.695	2334.5
902.	1043.39	674.174	6.16144	156.285	6.76802	166.604	2337.24
903.	1044.24	674.379	6.17294	156.223	6.76377	166.513	2339.91
904.	1045.09	674.583	6.18443	156.161	6.75953	166.421	2342.54
905.	1045.94	674.787	6.19593	156.098	6.75529	166.33	2345.12
906.	1046.79	674.991	6.20743	156.035	6.75105	166.239	2347.65
907.	1047.64	675.196	6.21893	155.973	6.74682	166.147	2350.15
908.	1048.49	675.4	6.23043	155.91	6.74258	166.056	2352.61
909.	1049.34	675.605	6.24193	155.847	6.73836	165.965	2355.03
910.	1050.19	675.809	6.25343	155.784	6.73413	165.874	2357.42
911.	1051.04	676.014	6.26493	155.721	6.72991	165.783	2359.79
912.	1051.89	676.218	6.27644	155.658	6.72569	165.692	2362.12
913.	1052.74	676.423	6.28794	155.594	6.72148	165.601	2364.43
914.	1053.59	676.628	6.29945	155.531	6.71727	165.51	2366.72
915.	1054.45	676.833	6.31096	155.468	6.71306	165.42	2368.98
916.	1055.3	677.038	6.32246	155.404	6.70885	165.329	2371.22
917.	1056.15	677.242	6.33397	155.341	6.70465	165.238	2373.45
918.	1057.	677.447	6.34548	155.277	6.70045	165.148	2375.65
919.	1057.85	677.653	6.35699	155.213	6.69626	165.057	2377.84
920.	1058.71	677.858	6.3685	155.149	6.69206	164.966	2380.01
921.	1059.56	678.063	6.38002	155.085	6.68787	164.876	2382.16
922.	1060.41	678.268	6.39153	155.021	6.68369	164.786	2384.3
923.	1061.27	678.473	6.40304	154.957	6.67951	164.695	2386.43
924.	1062.12	678.679	6.41456	154.893	6.67533	164.605	2388.55
925.	1062.97	678.884	6.42607	154.829	6.67115	164.515	2390.65
926.	1063.83	679.089	6.43759	154.765	6.66698	164.424	2392.74
927.	1064.68	679.295	6.4491	154.701	6.66281	164.334	2394.82
928.	1065.54	679.5	6.46062	154.636	6.65864	164.244	2396.89
929.	1066.39	679.706	6.47214	154.572	6.65448	164.154	2398.95
930.	1067.25	679.912	6.48366	154.507	6.65032	164.064	2401.
931.	1068.1	680.117	6.49517	154.443	6.64617	163.974	2403.04
932.	1068.96	680.323	6.50669	154.378	6.64201	163.884	2405.07
933.	1069.81	680.529	6.51821	154.314	6.63786	163.794	2407.1
934.	1070.67	680.735	6.52973	154.249	6.63372	163.705	2409.12
935.	1071.52	680.941	6.54125	154.184	6.62958	163.615	2411.13
936.	1072.38	681.146	6.55277	154.119	6.62544	163.525	2413.13
937.	1073.24	681.352	6.56429	154.054	6.6213	163.436	2415.13
938.	1074.09	681.558	6.57581	153.989	6.61717	163.346	2417.12
939.	1074.95	681.765	6.58734	153.924	6.61304	163.257	2419.1
940.	1075.8	681.971	6.59886	153.859	6.60891	163.167	2421.08
941.	1076.66	682.177	6.61038	153.794	6.60479	163.078	2423.05
942.	1077.52	682.383	6.6219	153.729	6.60067	162.988	2425.02
943.	1078.38	682.589	6.63343	153.664	6.59655	162.899	2426.98
944.	1079.23	682.796	6.64495	153.599	6.59244	162.81	2428.94
945.	1080.09	683.002	6.65647	153.534	6.58833	162.721	2430.89
946.	1080.95	683.208	6.668	153.468	6.58423	162.632	2432.84
947.	1081.81	683.415	6.67952	153.403	6.58013	162.543	2434.79
948.	1082.67	683.621	6.69104	153.338	6.57603	162.454	2436.73
949.	1083.52	683.828	6.70257	153.272	6.57193	162.365	2438.66
950.	1084.38	684.034	6.71409	153.207	6.56784	162.276	2440.6
951.	1085.24	684.241	6.72562	153.141	6.56375	162.187	2442.52
952.	1086.1	684.447	6.73714	153.076	6.55967	162.098	2444.45
953.	1086.96	684.654	6.74866	153.01	6.55558	162.009	2446.37
954.	1087.82	684.861	6.76019	152.945	6.55151	161.921	2448.29
955.	1088.68	685.067	6.77171	152.879	6.54743	161.832	2450.21
956.	1089.54	685.274	6.78324	152.813	6.54336	161.744	2452.12
957.	1090.4	685.481	6.79476	152.748	6.53929	161.655	2454.03
958.	1091.26	685.688	6.80629	152.682	6.53523	161.567	2455.94
959.	1092.12	685.895	6.81781	152.616	6.53116	161.478	2457.84
960.	1092.98	686.101	6.82934	152.55	6.52711	161.39	2459.75
961.	1093.84	686.308	6.84086	152.485	6.52305	161.302	2461.65
962.	1094.7	686.515	6.85238	152.419	6.519	161.213	2463.54
963.	1095.56	686.722	6.86391	152.353	6.51495	161.125	2465.44
964.	1096.43	686.929	6.87543	152.287	6.51091	161.037	2467.33
965.	1097.29	687.137	6.88696	152.221	6.50687	160.949	2469.22
966.	1098.15	687.344	6.89848	152.155	6.50283	160.861	2471.11
967.	1099.01	687.551	6.91	152.089	6.4988	160.773	2473.
968.	1099.87	687.758	6.92153	152.023	6.49477	160.685	2474.88
969.	1100.74	687.965	6.93305	151.957	6.49074	160.598	2476.77
970.	1101.6	688.172	6.94457	151.891	6.48672	160.51	2478.65
971.	1102.46	688.38	6.9561	151.825	6.4827	160.422	2480.53
972.	1103.33	688.587	6.96762	151.759	6.47868	160.334	2482.41
973.	1104.19	688.794	6.97914	151.693	6.47467	160.247	2484.28
974.	1105.05	689.002	6.99066	151.627	6.47066	160.159	2486.16
975.	1105.92	689.209	7.00218	151.561	6.46665	160.072	2488.03
976.	1106.78	689.416	7.01371	151.495	6.46265	159.985	2489.91
977.	1107.64	689.624	7.02523	151.429	6.45865	159.897	2491.78
978.	1108.51	689.831	7.03675	151.363	6.45465	159.81	2493.65
979.	1109.37	690.039	7.04827	151.297	6.45066	159.723	2495.51
980.	1110.24	690.246	7.05979	151.231	6.44667	159.635	2497.38
981.	1111.1	690.454	7.07131	151.165	6.44269	159.548	2499.25
982.	1111.97	690.662	7.08282	151.099	6.43871	159.461	2501.11
983.	1112.83	690.869	7.09434	151.032	6.43473	159.374	2502.98
984.	1113.7	691.077	7.10586	150.966	6.43075	159.287	2504.84
985.	1114.56	691.285	7.11738	150.9	6.42678	159.2	2506.7
986.	1115.43	691.492	7.1289	150.834	6.42281	159.114	2508.56
987.	1116.3	691.7	7.14041	150.768	6.41885	159.027	2510.42
988.	1117.16	691.908	7.15193	150.702	6.41489	158.94	2512.28
989.	1118.03	692.116	7.16345	150.635	6.41093	158.854	2514.14
990.	1118.9	692.323	7.17496	150.569	6.40698	158.767	2516.
991.	1119.76	692.531	7.18648	150.503	6.40303	158.68	2517.85
992.	1120.63	692.739	7.19799	150.437	6.39908	158.594	2519.71
993.	1121.5	692.947	7.2095	150.371	6.39514	158.508	2521.56
994.	1122.37	693.155	7.22102	150.305	6.3912	158.421	2523.42
995.	1123.23	693.363	7.23253	150.238	6.38726	158.335	2525.27
996.	1124.1	693.571	7.24404	150.172	6.38333	158.249	2527.12
997.	1124.97	693.779	7.25555	150.106	6.3794	158.162	2528.97
998.	1125.84	693.987	7.26706	150.04	6.37547	158.076	2530.83
999.	1126.71	694.195	7.27857	149.974	6.37155	157.99	2532.68
1000.	1127.58	694.403	7.29008	149.908	6.36763	157.904	2534.53
1001.	1128.44	694.611	7.30159	149.842	6.36372	157.818	2536.38
1002.	1129.31	694.819	7.3131	149.775	6.35981	157.733	2538.22
1003.	1130.18	695.027	7.32461	149.709	6.3559	157.647	2540.07
1004.	1131.05	695.235	7.33611	149.643	6.35199	157.561	2541.92
1005.	1131.92	695.443	7.34762	149.577	6.34809	157.475	2543.77
1006.	1132.79	695.651	7.35913	149.511	6.34419	157.39	2545.61
1007.	1133.66	695.859	7.37063	149.445	6.3403	157.304	2547.46
1008.	1134.53	696.067	7.38213	149.379	6.33641	157.218	2549.31
1009.	1135.4	696.276	7.39364	149.313	6.33252	157.133	2551.15
1010.	1136.27	696.484	7.40514	149.247	6.32864	157.048	2553.
1011.	1137.15	696.692	7.41664	149.181	6.32476	156.962	2554.84
1012.	1138.02	696.9	7.42814	149.115	6.32088	156.877	2556.69
1013.	1138.89	697.109	7.43964	149.049	6.31701	156.792	2558.53
1014.	1139.76	697.317	7.45114	148.983	6.31314	156.707	2560.37
1015.	1140.63	697.525	7.46264	148.917	6.30927	156.622	2562.22
1016.	1141.5	697.733	7.47414	148.851	6.30541	156.536	2564.06
1017.	1142.38	697.942	7.48564	148.785	6.30155	156.451	2565.9
1018.	1143.25	698.15	7.49713	148.719	6.29769	156.367	2567.75
1019.	1144.12	698.358	7.50863	148.653	6.29384	156.282	2569.59
1020.	1144.99	698.567	7.52012	148.587	6.28999	156.197	2571.43
1021.	1145.87	698.775	7.53162	148.521	6.28615	156.112	2573.27
1022.	1146.74	698.984	7.54311	148.455	6.28231	156.027	2575.11
1023.	1147.61	699.192	7.5546	148.389	6.27847	155.943	2576.95
1024.	1148.49	699.4	7.56609	148.323	6.27463	155.858	2578.79
1025.	1149.36	699.609	7.57758	148.258	6.2708	155.774	2580.64
1026.	1150.23	699.817	7.58907	148.192	6.26698	155.689	2582.48
1027.	1151.11	700.026	7.60056	148.126	6.26315	155.605	2584.32
1028.	1151.98	700.234	7.61205	148.06	6.25933	155.521	2586.16
1029.	1152.86	700.443	7.62353	147.995	6.25551	155.436	2588.
1030.	1153.73	700.651	7.63502	147.929	6.2517	155.352	2589.84
1031.	1154.61	700.86	7.6465	147.863	6.24789	155.268	2591.68
1032.	1155.48	701.068	7.65799	147.797	6.24408	155.184	2593.51
1033.	1156.36	701.277	7.66947	147.732	6.24028	155.1	2595.35
1034.	1157.23	701.485	7.68095	147.666	6.23648	155.016	2597.19
1035.	1158.11	701.694	7.69243	147.601	6.23269	154.932	2599.03
1036.	1158.99	701.903	7.70391	147.535	6.22889	154.848	2600.87
1037.	1159.86	702.111	7.71539	147.47	6.2251	154.764	2602.71
1038.	1160.74	702.32	7.72687	147.404	6.22132	154.681	2604.55
1039.	1161.61	702.528	7.73835	147.339	6.21754	154.597	2606.39
1040.	1162.49	702.737	7.74982	147.273	6.21376	154.514	2608.23
1041.	1163.37	702.946	7.7613	147.208	6.20998	154.43	2610.06
1042.	1164.25	703.154	7.77277	147.142	6.20621	154.346	2611.9
1043.	1165.12	703.363	7.78424	147.077	6.20244	154.263	2613.74
1044.	1166.	703.571	7.79572	147.012	6.19868	154.18	2615.58
1045.	1166.88	703.78	7.80719	146.946	6.19492	154.096	2617.42
1046.	1167.76	703.989	7.81866	146.881	6.19116	154.013	2619.26
1047.	1168.63	704.197	7.83013	146.816	6.18741	153.93	2621.09
1048.	1169.51	704.406	7.84159	146.75	6.18366	153.847	2622.93
1049.	1170.39	704.615	7.85306	146.685	6.17991	153.764	2624.77
1050.	1171.27	704.823	7.86452	146.62	6.17617	153.681	2626.61
1051.	1172.15	705.032	7.87599	146.555	6.17243	153.598	2628.45
1052.	1173.03	705.241	7.88745	146.49	6.16869	153.515	2630.28
1053.	1173.91	705.449	7.89891	146.425	6.16496	153.432	2632.12
1054.	1174.79	705.658	7.91038	146.36	6.16123	153.35	2633.96
1055.	1175.67	705.867	7.92184	146.295	6.1575	153.267	2635.8
1056.	1176.55	706.076	7.93329	146.23	6.15378	153.184	2637.64
1057.	1177.43	706.284	7.94475	146.165	6.15006	153.102	2639.47
1058.	1178.31	706.493	7.95621	146.1	6.14635	153.019	2641.31
1059.	1179.19	706.702	7.96766	146.035	6.14263	152.937	2643.15
1060.	1180.07	706.91	7.97912	145.97	6.13893	152.854	2644.99
1061.	1180.95	707.119	7.99057	145.905	6.13522	152.772	2646.83
1062.	1181.83	707.328	8.00202	145.841	6.13152	152.69	2648.66
1063.	1182.71	707.537	8.01347	145.776	6.12782	152.608	2650.5
1064.	1183.59	707.745	8.02492	145.711	6.12413	152.525	2652.34
1065.	1184.47	707.954	8.03637	145.647	6.12044	152.443	2654.18
1066.	1185.36	708.163	8.04782	145.582	6.11675	152.361	2656.02
1067.	1186.24	708.372	8.05927	145.517	6.11307	152.279	2657.86
1068.	1187.12	708.58	8.07071	145.453	6.10938	152.198	2659.69
1069.	1188.	708.789	8.08215	145.388	6.10571	152.116	2661.53
1070.	1188.88	708.998	8.0936	145.324	6.10203	152.034	2663.37
1071.	1189.77	709.207	8.10504	145.26	6.09836	151.952	2665.21
1072.	1190.65	709.415	8.11648	145.195	6.0947	151.871	2667.05
1073.	1191.53	709.624	8.12792	145.131	6.09103	151.789	2668.89
1074.	1192.42	709.833	8.13936	145.066	6.08737	151.708	2670.73
1075.	1193.3	710.042	8.15079	145.002	6.08372	151.626	2672.57
1076.	1194.18	710.25	8.16223	144.938	6.08007	151.545	2674.4
1077.	1195.07	710.459	8.17366	144.874	6.07642	151.463	2676.24
1078.	1195.95	710.668	8.18509	144.81	6.07277	151.382	2678.08
1079.	1196.84	710.877	8.19653	144.746	6.06913	151.301	2679.92
1080.	1197.72	711.086	8.20796	144.681	6.06549	151.22	2681.76
1081.	1198.61	711.294	8.21939	144.617	6.06185	151.139	2683.6
1082.	1199.49	711.503	8.23081	144.553	6.05822	151.058	2685.44
1083.	1200.38	711.712	8.24224	144.489	6.05459	150.977	2687.28
1084.	1201.26	711.921	8.25366	144.426	6.05097	150.896	2689.12
1085.	1202.15	712.129	8.26509	144.362	6.04735	150.815	2690.96
1086.	1203.03	712.338	8.27651	144.298	6.04373	150.734	2692.8
1087.	1203.92	712.547	8.28793	144.234	6.04011	150.653	2694.64
1088.	1204.8	712.756	8.29935	144.17	6.0365	150.573	2696.48
1089.	1205.69	712.964	8.31077	144.107	6.0329	150.492	2698.32
1090.	1206.58	713.173	8.32219	144.043	6.02929	150.412	2700.16
1091.	1207.46	713.382	8.33361	143.979	6.02569	150.331	2702.
1092.	1208.35	713.591	8.34502	143.916	6.02209	150.251	2703.84
1093.	1209.24	713.799	8.35644	143.852	6.0185	150.17	2705.68
1094.	1210.12	714.008	8.36785	143.789	6.01491	150.09	2707.52
1095.	1211.01	714.217	8.37926	143.726	6.01132	150.01	2709.37
1096.	1211.9	714.426	8.39067	143.662	6.00774	149.93	2711.21
1097.	1212.79	714.634	8.40208	143.599	6.00416	149.849	2713.05
1098.	1213.67	714.843	8.41349	143.536	6.00058	149.769	2714.89
1099.	1214.56	715.052	8.42489	143.472	5.99701	149.689	2716.73
1100.	1215.45	715.26	8.4363	143.409	5.99344	149.61	2718.57
1101.	1216.34	715.469	8.4477	143.346	5.98987	149.53	2720.42
1102.	1217.23	715.678	8.4591	143.283	5.98631	149.45	2722.26
1103.	1218.11	715.887	8.4705	143.22	5.98275	149.37	2724.1
1104.	1219.	716.095	8.4819	143.157	5.97919	149.29	2725.94
1105.	1219.89	716.304	8.4933	143.094	5.97564	149.211	2727.78
1106.	1220.78	716.513	8.5047	143.031	5.97209	149.131	2729.63
1107.	1221.67	716.721	8.51609	142.968	5.96854	149.052	2731.47
1108.	1222.56	716.93	8.52749	142.905	5.965	148.972	2733.31
1109.	1223.45	717.139	8.53888	142.842	5.96146	148.893	2735.16
1110.	1224.34	717.347	8.55027	142.78	5.95793	148.814	2737.
1111.	1225.23	717.556	8.56166	142.717	5.95439	148.734	2738.84
1112.	1226.12	717.765	8.57305	142.654	5.95087	148.655	2740.69
1113.	1227.01	717.973	8.58443	142.592	5.94734	148.576	2742.53
1114.	1227.9	718.182	8.59582	142.529	5.94382	148.497	2744.37
1115.	1228.79	718.39	8.60721	142.467	5.9403	148.418	2746.22
1116.	1229.68	718.599	8.61859	142.404	5.93678	148.339	2748.06
1117.	1230.58	718.808	8.62997	142.342	5.93327	148.26	2749.91
1118.	1231.47	719.016	8.64135	142.28	5.92976	148.181	2751.75
1119.	1232.36	719.225	8.65273	142.217	5.92626	148.103	2753.59
1120.	1233.25	719.433	8.66411	142.155	5.92276	148.024	2755.44
1121.	1234.14	719.642	8.67548	142.093	5.91926	147.945	2757.28
1122.	1235.03	719.851	8.68686	142.031	5.91576	147.867	2759.13
1123.	1235.93	720.059	8.69823	141.969	5.91227	147.788	2760.97
1124.	1236.82	720.268	8.7096	141.907	5.90878	147.71	2762.82
1125.	1237.71	720.476	8.72097	141.845	5.9053	147.631	2764.67
1126.	1238.6	720.685	8.73234	141.783	5.90182	147.553	2766.51
1127.	1239.5	720.893	8.74371	141.721	5.89834	147.475	2768.36
1128.	1240.39	721.102	8.75508	141.659	5.89486	147.396	2770.2
1129.	1241.28	721.31	8.76644	141.597	5.89139	147.318	2772.05
1130.	1242.18	721.519	8.77781	141.535	5.88792	147.24	2773.9
1131.	1243.07	721.727	8.78917	141.474	5.88446	147.162	2775.74
1132.	1243.96	721.936	8.80053	141.412	5.881	147.084	2777.59
1133.	1244.86	722.144	8.81189	141.351	5.87754	147.006	2779.44
1134.	1245.75	722.353	8.82325	141.289	5.87409	146.929	2781.28
1135.	1246.65	722.561	8.8346	141.228	5.87063	146.851	2783.13
1136.	1247.54	722.77	8.84596	141.166	5.86719	146.773	2784.98
1137.	1248.44	722.978	8.85731	141.105	5.86374	146.695	2786.83
1138.	1249.33	723.187	8.86867	141.043	5.8603	146.618	2788.67
1139.	1250.23	723.395	8.88002	140.982	5.85686	146.54	2790.52
1140.	1251.12	723.603	8.89137	140.921	5.85343	146.463	2792.37
1141.	1252.02	723.812	8.90272	140.86	5.85	146.385	2794.22
1142.	1252.91	724.02	8.91406	140.799	5.84657	146.308	2796.07
1143.	1253.81	724.228	8.92541	140.738	5.84314	146.231	2797.92
1144.	1254.7	724.437	8.93675	140.677	5.83972	146.153	2799.76
1145.	1255.6	724.645	8.94809	140.616	5.83631	146.076	2801.61
1146.	1256.5	724.853	8.95944	140.555	5.83289	145.999	2803.46
1147.	1257.39	725.062	8.97078	140.494	5.82948	145.922	2805.31
1148.	1258.29	725.27	8.98211	140.433	5.82607	145.845	2807.16
1149.	1259.19	725.478	8.99345	140.372	5.82267	145.768	2809.01
1150.	1260.08	725.687	9.00479	140.312	5.81927	145.691	2810.86
1151.	1260.98	725.895	9.01612	140.251	5.81587	145.615	2812.71
1152.	1261.88	726.103	9.02745	140.19	5.81247	145.538	2814.56
1153.	1262.78	726.311	9.03878	140.13	5.80908	145.461	2816.41
1154.	1263.67	726.52	9.05011	140.069	5.80569	145.384	2818.26
1155.	1264.57	726.728	9.06144	140.009	5.80231	145.308	2820.11
1156.	1265.47	726.936	9.07277	139.949	5.79893	145.231	2821.97
1157.	1266.37	727.144	9.08409	139.888	5.79555	145.155	2823.82
1158.	1267.27	727.352	9.09542	139.828	5.79218	145.079	2825.67
1159.	1268.16	727.561	9.10674	139.768	5.7888	145.002	2827.52
1160.	1269.06	727.769	9.11806	139.708	5.78544	144.926	2829.37
1161.	1269.96	727.977	9.12938	139.648	5.78207	144.85	2831.22
1162.	1270.86	728.185	9.1407	139.588	5.77871	144.774	2833.08
1163.	1271.76	728.393	9.15202	139.528	5.77535	144.698	2834.93
1164.	1272.66	728.601	9.16333	139.468	5.772	144.622	2836.78
1165.	1273.56	728.809	9.17465	139.408	5.76864	144.546	2838.63
1166.	1274.46	729.017	9.18596	139.348	5.76529	144.47	2840.49
1167.	1275.36	729.225	9.19727	139.288	5.76195	144.394	2842.34
1168.	1276.26	729.433	9.20858	139.228	5.75861	144.318	2844.19
1169.	1277.16	729.641	9.21989	139.169	5.75527	144.242	2846.05
1170.	1278.06	729.849	9.23119	139.109	5.75193	144.167	2847.9
1171.	1278.96	730.057	9.2425	139.05	5.7486	144.091	2849.75
1172.	1279.86	730.265	9.2538	138.99	5.74527	144.016	2851.61
1173.	1280.76	730.473	9.2651	138.931	5.74195	143.94	2853.46
1174.	1281.66	730.681	9.27641	138.871	5.73862	143.865	2855.32
1175.	1282.56	730.889	9.2877	138.812	5.7353	143.789	2857.17
1176.	1283.46	731.097	9.299	138.753	5.73199	143.714	2859.03
1177.	1284.36	731.305	9.3103	138.693	5.72868	143.639	2860.88
1178.	1285.26	731.513	9.32159	138.634	5.72537	143.564	2862.74
1179.	1286.17	731.721	9.33289	138.575	5.72206	143.489	2864.59
1180.	1287.07	731.929	9.34418	138.516	5.71876	143.413	2866.45
1181.	1287.97	732.136	9.35547	138.457	5.71546	143.339	2868.3
1182.	1288.87	732.344	9.36676	138.398	5.71216	143.264	2870.16
1183.	1289.78	732.552	9.37805	138.339	5.70887	143.189	2872.02
1184.	1290.68	732.76	9.38933	138.281	5.70558	143.114	2873.87
1185.	1291.58	732.968	9.40062	138.222	5.70229	143.039	2875.73
1186.	1292.48	733.175	9.4119	138.163	5.69901	142.964	2877.59
1187.	1293.39	733.383	9.42318	138.104	5.69573	142.89	2879.44
1188.	1294.29	733.591	9.43446	138.046	5.69245	142.815	2881.3
1189.	1295.19	733.798	9.44574	137.987	5.68917	142.741	2883.16
1190.	1296.1	734.006	9.45702	137.929	5.6859	142.666	2885.01
1191.	1297.	734.214	9.4683	137.87	5.68264	142.592	2886.87
1192.	1297.9	734.421	9.47957	137.812	5.67937	142.518	2888.73
1193.	1298.81	734.629	9.49084	137.754	5.67611	142.443	2890.59
1194.	1299.71	734.837	9.50212	137.695	5.67285	142.369	2892.45
1195.	1300.62	735.044	9.51339	137.637	5.6696	142.295	2894.31
1196.	1301.52	735.252	9.52466	137.579	5.66634	142.221	2896.16
1197.	1302.42	735.459	9.53592	137.521	5.6631	142.147	2898.02
1198.	1303.33	735.667	9.54719	137.463	5.65985	142.073	2899.88
1199.	1304.23	735.874	9.55845	137.405	5.65661	141.999	2901.74
1200.	1305.14	736.082	9.56972	137.347	5.65337	141.925	2903.6


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV2R_fixed_Eta_prime_large_G_small_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	477.17	808.535	2.45981	21.3069	5.55069	156.392	429.721
251.	477.459	805.152	2.45573	21.8656	5.58841	157.136	432.608
252.	477.736	801.833	2.45128	22.4443	5.62578	157.871	435.512
253.	477.999	798.579	2.44644	23.0452	5.6628	158.596	438.437
254.	478.245	795.386	2.44114	23.6713	5.69949	159.312	441.391
255.	478.471	792.255	2.43531	24.3263	5.73583	160.019	444.383
256.	478.67	789.182	2.42885	25.0156	5.77182	160.716	447.427
257.	478.834	786.167	2.42162	25.747	5.80748	161.404	450.544
258.	478.952	783.209	2.41339	26.5325	5.84279	162.084	453.768
259.	479.039	780.305	2.4044	27.3592	5.87777	162.754	457.027
260.	480.348	777.455	2.41416	27.1733	5.9124	163.425	456.198
261.	481.478	774.658	2.4213	27.132	5.9467	164.085	455.934
262.	482.573	771.913	2.42801	27.1166	5.98067	164.737	455.765
263.	483.649	769.217	2.43452	27.1147	6.0143	165.38	455.645
264.	484.71	766.57	2.4409	27.1218	6.0476	166.015	455.555
265.	485.76	763.972	2.44721	27.1355	6.08056	166.642	455.486
266.	486.802	761.42	2.45346	27.1542	6.1132	167.26	455.433
267.	487.835	758.914	2.45968	27.1772	6.14551	167.87	455.393
268.	488.861	756.453	2.46587	27.2038	6.17749	168.472	455.363
269.	489.881	754.035	2.47205	27.2334	6.20914	169.066	455.342
270.	490.895	751.661	2.47821	27.2658	6.24047	169.652	455.328
271.	491.904	749.328	2.48437	27.3006	6.27148	170.23	455.321
272.	492.907	747.036	2.49052	27.3377	6.30217	170.801	455.32
273.	493.906	744.785	2.49667	27.3768	6.33254	171.364	455.325
274.	494.9	742.573	2.50283	27.4177	6.3626	171.919	455.334
275.	495.89	740.399	2.50898	27.4605	6.39234	172.467	455.349
276.	496.875	738.263	2.51514	27.5049	6.42176	173.008	455.367
277.	497.857	736.163	2.52131	27.5508	6.45088	173.541	455.39
278.	498.835	734.1	2.52748	27.5983	6.47968	174.068	455.417
279.	499.809	732.072	2.53366	27.6471	6.50818	174.587	455.448
280.	500.78	730.078	2.53985	27.6972	6.53637	175.099	455.482
281.	501.747	728.119	2.54604	27.7486	6.56426	175.604	455.519
282.	502.711	726.192	2.55225	27.8012	6.59185	176.102	455.56
283.	503.672	724.298	2.55846	27.855	6.61914	176.593	455.604
284.	504.629	722.436	2.56469	27.9098	6.64613	177.078	455.652
285.	505.584	720.605	2.57092	27.9657	6.67282	177.556	455.702
286.	506.536	718.805	2.57717	28.0226	6.69922	178.028	455.755
287.	507.485	717.035	2.58343	28.0805	6.72533	178.493	455.811
288.	508.431	715.294	2.58969	28.1394	6.75115	178.951	455.87
289.	509.374	713.582	2.59597	28.1991	6.77668	179.403	455.932
290.	510.315	711.898	2.60227	28.2597	6.80193	179.849	455.996
291.	511.254	710.241	2.60857	28.3212	6.82689	180.289	456.062
292.	512.19	708.612	2.61488	28.3834	6.85158	180.723	456.131
293.	513.123	707.01	2.62121	28.4464	6.87598	181.151	456.203
294.	514.055	705.434	2.62755	28.5102	6.9001	181.572	456.276
295.	514.984	703.883	2.6339	28.5747	6.92395	181.988	456.352
296.	515.91	702.357	2.64026	28.6398	6.94753	182.398	456.43
297.	516.835	700.856	2.64664	28.7057	6.97084	182.802	456.51
298.	517.757	699.38	2.65303	28.7721	6.99387	183.201	456.593
299.	518.678	697.927	2.65943	28.8392	7.01664	183.593	456.677
300.	519.597	696.497	2.66585	28.9069	7.03915	183.981	456.763
301.	520.513	695.09	2.67228	28.9751	7.06139	184.363	456.85
302.	521.428	693.706	2.67872	29.0439	7.08337	184.739	456.94
303.	522.341	692.344	2.68517	29.1132	7.1051	185.11	457.031
304.	523.252	691.003	2.69164	29.183	7.12656	185.475	457.124
305.	524.161	689.684	2.69813	29.2532	7.14777	185.836	457.218
306.	525.069	688.385	2.70462	29.3239	7.16874	186.191	457.314
307.	525.975	687.107	2.71113	29.3951	7.18945	186.541	457.411
308.	526.879	685.849	2.71765	29.4666	7.20991	186.886	457.51
309.	527.781	684.611	2.72419	29.5386	7.23012	187.226	457.61
310.	528.683	683.392	2.73074	29.6109	7.25009	187.561	457.711
311.	529.582	682.193	2.73731	29.6835	7.26982	187.892	457.813
312.	530.48	681.012	2.74389	29.7565	7.28931	188.217	457.917
313.	531.377	679.849	2.75048	29.8298	7.30856	188.538	458.021
314.	532.272	678.705	2.75709	29.9034	7.32758	188.854	458.127
315.	533.166	677.578	2.76371	29.9773	7.34636	189.165	458.233
316.	534.059	676.469	2.77035	30.0515	7.36491	189.472	458.341
317.	534.95	675.377	2.777	30.1259	7.38323	189.774	458.449
318.	535.84	674.302	2.78367	30.2005	7.40132	190.071	458.558
319.	536.728	673.244	2.79035	30.2753	7.41918	190.364	458.668
320.	537.616	672.202	2.79705	30.3503	7.43682	190.653	458.778
321.	538.502	671.176	2.80376	30.4255	7.45424	190.938	458.889
322.	539.387	670.166	2.81048	30.5008	7.47144	191.218	459.001
323.	540.27	669.171	2.81723	30.5763	7.48842	191.493	459.113
324.	541.153	668.191	2.82398	30.652	7.50518	191.765	459.226
325.	542.035	667.227	2.83075	30.7277	7.52173	192.033	459.339
326.	542.915	666.277	2.83754	30.8036	7.53807	192.296	459.453
327.	543.794	665.342	2.84434	30.8795	7.55419	192.556	459.567
328.	544.673	664.421	2.85116	30.9555	7.57011	192.811	459.681
329.	545.55	663.514	2.85799	31.0316	7.58582	193.062	459.796
330.	546.426	662.621	2.86484	31.1077	7.60133	193.31	459.91
331.	547.301	661.742	2.87171	31.1839	7.61663	193.554	460.026
332.	548.176	660.876	2.87859	31.2601	7.63173	193.794	460.141
333.	549.049	660.023	2.88548	31.3363	7.64663	194.03	460.256
334.	549.921	659.183	2.89239	31.4125	7.66133	194.262	460.372
335.	550.793	658.356	2.89932	31.4886	7.67584	194.491	460.487
336.	551.663	657.541	2.90626	31.5648	7.69015	194.716	460.603
337.	552.533	656.739	2.91322	31.6409	7.70427	194.937	460.718
338.	553.402	655.949	2.92019	31.717	7.7182	195.155	460.834
339.	554.269	655.171	2.92718	31.793	7.73194	195.369	460.949
340.	555.137	654.405	2.93419	31.869	7.74549	195.58	461.065
341.	556.003	653.65	2.94121	31.9449	7.75886	195.788	461.18
342.	556.868	652.907	2.94825	32.0207	7.77205	195.992	461.296
343.	557.733	652.175	2.9553	32.0964	7.78505	196.193	461.411
344.	558.596	651.455	2.96237	32.172	7.79787	196.39	461.526
345.	559.459	650.745	2.96946	32.2475	7.81051	196.584	461.64
346.	560.322	650.046	2.97656	32.3229	7.82298	196.775	461.755
347.	561.183	649.357	2.98368	32.3981	7.83527	196.963	461.869
348.	562.044	648.679	2.99081	32.4733	7.84739	197.147	461.983
349.	562.904	648.011	2.99796	32.5482	7.85933	197.328	462.097
350.	563.763	647.354	3.00512	32.6231	7.87111	197.507	462.211
351.	564.622	646.706	3.0123	32.6977	7.88271	197.682	462.324
352.	565.48	646.068	3.0195	32.7722	7.89415	197.854	462.437
353.	566.337	645.44	3.02671	32.8466	7.90542	198.023	462.549
354.	567.193	644.822	3.03394	32.9207	7.91653	198.189	462.662
355.	568.049	644.212	3.04119	32.9947	7.92748	198.353	462.773
356.	568.904	643.613	3.04845	33.0685	7.93826	198.513	462.885
357.	569.759	643.022	3.05572	33.1421	7.94889	198.671	462.996
358.	570.612	642.44	3.06301	33.2155	7.95935	198.825	463.107
359.	571.466	641.867	3.07032	33.2887	7.96966	198.977	463.217
360.	572.318	641.303	3.07765	33.3617	7.97982	199.126	463.327
361.	573.17	640.748	3.08498	33.4345	7.98982	199.273	463.437
362.	574.021	640.201	3.09234	33.507	7.99967	199.417	463.546
363.	574.872	639.662	3.09971	33.5794	8.00937	199.558	463.655
364.	575.722	639.132	3.1071	33.6515	8.01892	199.696	463.763
365.	576.572	638.61	3.1145	33.7234	8.02832	199.832	463.871
366.	577.421	638.096	3.12191	33.795	8.03758	199.965	463.978
367.	578.269	637.59	3.12935	33.8665	8.04669	200.096	464.085
368.	579.117	637.091	3.13679	33.9376	8.05566	200.224	464.192
369.	579.964	636.601	3.14426	34.0086	8.06448	200.35	464.298
370.	580.81	636.118	3.15173	34.0792	8.07317	200.473	464.403
371.	581.657	635.642	3.15923	34.1497	8.08171	200.593	464.509
372.	582.502	635.174	3.16674	34.2199	8.09012	200.712	464.613
373.	583.347	634.714	3.17426	34.2898	8.09839	200.828	464.718
374.	584.192	634.26	3.1818	34.3595	8.10652	200.941	464.821
375.	585.036	633.813	3.18935	34.4289	8.11452	201.053	464.925
376.	585.879	633.374	3.19692	34.4981	8.12239	201.162	465.028
377.	586.722	632.941	3.2045	34.567	8.13013	201.268	465.13
378.	587.564	632.516	3.2121	34.6356	8.13773	201.373	465.232
379.	588.406	632.097	3.21971	34.704	8.14521	201.475	465.333
380.	589.248	631.684	3.22734	34.7721	8.15256	201.575	465.435
381.	590.088	631.279	3.23498	34.8399	8.15978	201.673	465.535
382.	590.929	630.879	3.24264	34.9075	8.16688	201.769	465.635
383.	591.769	630.486	3.25031	34.9748	8.17385	201.862	465.735
384.	592.608	630.1	3.25799	35.0418	8.1807	201.954	465.834
385.	593.447	629.719	3.26569	35.1086	8.18743	202.043	465.933
386.	594.286	629.345	3.2734	35.1751	8.19403	202.13	466.031
387.	595.124	628.977	3.28113	35.2413	8.20052	202.215	466.129
388.	595.962	628.615	3.28887	35.3072	8.20689	202.299	466.227
389.	596.799	628.258	3.29662	35.3729	8.21315	202.38	466.324
390.	597.635	627.908	3.30439	35.4383	8.21928	202.459	466.421
391.	598.472	627.563	3.31217	35.5034	8.22531	202.536	466.517
392.	599.308	627.224	3.31997	35.5682	8.23122	202.612	466.613
393.	600.143	626.89	3.32778	35.6328	8.23701	202.685	466.708
394.	600.978	626.562	3.3356	35.6971	8.2427	202.757	466.803
395.	601.813	626.24	3.34344	35.7611	8.24827	202.827	466.898
396.	602.647	625.923	3.35128	35.8249	8.25374	202.895	466.992
397.	603.481	625.611	3.35915	35.8884	8.2591	202.961	467.086
398.	604.314	625.305	3.36702	35.9516	8.26435	203.025	467.179
399.	605.147	625.003	3.37491	36.0145	8.26949	203.087	467.272
400.	605.98	624.707	3.38281	36.0772	8.27453	203.148	467.365


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV2R_fixed_Eta_prime_small_G_large_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	381.427	808.535	0.807724	120.436	5.55069	156.224	561.333
251.	382.811	805.152	0.802384	120.707	5.58841	156.946	560.281
252.	384.177	801.833	0.796640	121.012	5.62578	157.659	559.227
253.	385.524	798.579	0.790479	121.35	5.6628	158.366	558.172
254.	386.852	795.386	0.783889	121.721	5.69949	159.064	557.117
255.	388.161	792.255	0.776854	122.128	5.73583	159.756	556.062
256.	389.452	789.182	0.769360	122.569	5.77182	160.439	555.007
257.	390.723	786.167	0.761394	123.045	5.80748	161.116	553.954
258.	391.975	783.209	0.752940	123.556	5.84279	161.784	552.902
259.	393.208	780.305	0.743982	124.104	5.87777	162.446	551.852
260.	394.422	777.455	0.734504	124.688	5.9124	163.1	550.805
261.	395.616	774.658	0.724489	125.31	5.9467	163.746	549.761
262.	396.791	771.913	0.713920	125.97	5.98067	164.385	548.72
263.	397.946	769.217	0.702779	126.668	6.0143	165.017	547.683
264.	399.082	766.57	0.691047	127.405	6.0476	165.641	546.651
265.	400.198	763.972	0.678706	128.182	6.08056	166.258	545.623
266.	401.294	761.42	0.665737	129.	6.1132	166.867	544.601
267.	402.371	758.914	0.652119	129.859	6.14551	167.47	543.585
268.	403.427	756.453	0.637831	130.761	6.17749	168.065	542.575
269.	404.464	754.035	0.622852	131.705	6.20914	168.653	541.571
270.	405.481	751.661	0.607160	132.694	6.24047	169.234	540.574
271.	406.478	749.328	0.590734	133.728	6.27148	169.809	541.876
272.	407.455	747.036	0.573549	134.809	6.30217	170.376	543.456
273.	408.412	744.785	0.555582	135.936	6.33254	170.936	544.826
274.	409.349	742.573	0.536809	137.111	6.3626	171.489	546.042
275.	410.266	740.399	0.517204	138.336	6.39234	172.035	547.139
276.	411.163	738.263	0.496743	139.611	6.42176	172.575	548.14
277.	412.041	736.163	0.475399	140.937	6.45088	173.108	549.064
278.	412.898	734.1	0.453145	142.316	6.47968	173.634	549.923
279.	413.735	732.072	0.429954	143.75	6.50818	174.154	550.727
280.	414.553	730.078	0.405798	145.238	6.53637	174.667	551.484
281.	415.351	728.119	0.380647	146.784	6.56426	175.174	552.2
282.	416.129	726.192	0.354472	148.387	6.59185	175.674	552.88
283.	416.887	724.298	0.327243	150.05	6.61914	176.168	553.528
284.	417.626	722.436	0.298930    151.773	6.64613	176.655	554.148
285.	418.346	720.605	0.269499	153.559	6.67282	177.137	554.743
286.	419.046	718.805	0.238920	155.409	6.69922	177.612	555.314
287.	419.727	717.035	0.207159	157.324	6.72533	178.081	555.865
288.	420.389	715.294	0.174181	159.307	6.75115	178.544	556.397
289.	421.031	713.582	0.139953	161.358	6.77668	179.001	556.912
290.	421.656	711.898	0.104438	163.479	6.80193	179.452	557.41
291.	422.261	710.241	0.0676003	165.673	6.82689	179.898	557.894
292.	422.848	708.612	0.0294022	167.941	6.85158	180.337	558.363
293.	423.416	707.01	-0.0101945	170.285	6.87598	180.771	558.82
294.	423.966	705.434	-0.0512293	172.706	6.9001	181.199	559.264
295.	424.499	703.883	-0.0937425	175.207	6.92395	181.622	559.697
296.	425.013	702.357	-0.137775	177.79	6.94753	182.039	560.118
297.	425.51	700.856	-0.183371	180.457	6.97084	182.45	560.529
298.	425.99	699.38	-0.230572	183.21	6.99387	182.856	560.931
299.	426.452	697.927	-0.279425	186.052	7.01664	183.257	561.322
300.	426.897	696.497	-0.329975	188.983	7.03915	183.653	561.705
301.	427.326	695.09	-0.382271	192.008	7.06139	184.043	562.079
302.	427.738	693.706	-0.436361	195.128	7.08337	184.428	562.444
303.	428.134	692.344	-0.492297	198.346	7.1051	184.808	562.801
304.	428.513	691.003	-0.55013	201.665	7.12656	185.183	563.151
305.	428.877	689.684	-0.609916	205.087	7.14777	185.553	563.492
306.	429.225	688.385	-0.671709	208.615	7.16874	185.918	563.826
307.	429.558	687.107	-0.735568	212.251	7.18945	186.279	564.152
308.	429.876	685.849	-0.801553	216.	7.20991	186.634	564.471
309.	430.178	684.611	-0.869726	219.864	7.23012	186.985	564.784
310.	430.466	683.392	-0.940151	223.846	7.25009	187.331	565.089
311.	430.74	682.193	-1.01290	227.951	7.26982	187.672	565.388
312.	430.999	681.012	-1.08803	232.18	7.28931	188.009	565.68
313.	431.244	679.849	-1.16562	236.538	7.30856	188.342	565.965
314.	431.476	678.705	-1.24575	241.029	7.32758	188.669	566.244
315.	431.694	677.578	-1.32849	245.657	7.34636	188.993	566.517
316.	431.898	676.469	-1.41393	250.425	7.36491	189.312	566.783
317.	432.089	675.377	-1.50215	255.339	7.38323	189.627	567.044
318.	432.268	674.302	-1.59323	260.402	7.40132	189.937	567.298
319.	432.434	673.244	-1.68727	265.62	7.41918	190.244	567.546
320.	432.587	672.202	-1.78437	270.997	7.43682	190.546	567.789
321.	432.727	671.176	-1.88462	276.538	7.45424	190.844	568.026
322.	432.856	670.166	-1.98813	282.249	7.47144	191.138	568.257
323.	432.973	669.171	-2.09501	288.135	7.48842	191.428	568.483
324.	433.078	668.191	-2.20537	294.203	7.50518	191.715	568.703
325.	433.171	667.227	-2.31934	300.458	7.52173	191.997	568.918
326.	433.253	666.277	-2.43703	306.907	7.53807	192.275	569.127
327.	433.324	665.342	-2.55859	313.556	7.55419	192.55	569.332
328.	433.383	664.421	-2.68414	320.413	7.57011	192.821	569.531
329.	433.432	663.514	-2.81384	327.485	7.58582	193.088	569.725
330.	433.469	662.621	-2.94783	334.781	7.60133	193.352	569.913
331.	433.497	661.742	-3.08627	342.307	7.61663	193.612	570.097
332.	433.513	660.876	-3.22934	350.074	7.63173	193.868	570.276
333.	433.52	660.023	-3.37721	358.089	7.64663	194.121	570.451
334.	433.516	659.183	-3.53007	366.364	7.66133	194.37	570.62
335.	433.501	658.356	-3.68811	374.907	7.67584	194.616	570.785
336.	433.477	657.541	-3.85153	383.73	7.69015	194.859	570.946
337.	433.443	656.739	-4.02057	392.843	7.70427	195.098	571.101
338.	433.4	655.949	-4.19545	402.26	7.7182	195.334	571.253
339.	433.346	655.171	-4.37641	411.992	7.73194	195.566	571.4
340.	433.283	654.405	-4.56371	422.052	7.74549	195.796	571.543
341.	433.211	653.65	-4.75762	432.456	7.75886	196.022	571.681
342.	433.129	652.907	-4.95845	443.218	7.77205	196.245	571.816
343.	433.037	652.175	-5.16649	454.354	7.78505	196.464	571.946
344.	432.937	651.455	-5.38206	465.881	7.79787	196.681	572.073
345.	432.827	650.745	-5.60553	477.816	7.81051	196.895	572.195
346.	432.708	650.046	-5.83725	490.18	7.82298	197.106	572.314
347.	432.581	649.357	-6.07762	502.992	7.83527	197.313	572.429
348.	432.444	648.679	-6.32707	516.275	7.84739	197.518	572.54
349.	432.298	648.011	-6.58603	530.051	7.85933	197.72	572.648
350.	432.143	647.354	-6.85498	544.345	7.87111	197.919	572.752
351.	431.98	646.706	-7.13445	559.184	7.88271	198.115	572.852
352.	431.807	646.068	-7.42497	574.596	7.89415	198.309	572.949
353.	431.626	645.44	-7.72713	590.613	7.90542	198.499	573.042
354.	431.436	644.822	-8.04156	607.265	7.91653	198.687	573.133
355.	431.238	644.212	-8.36895	624.59	7.92748	198.872	573.22
356.	431.031	643.613	-8.71002	642.624	7.93826	199.055	573.303
357.	430.815	643.022	-9.06556	661.408	7.94889	199.235	573.384
358.	430.59	642.44	-9.43642	680.987	7.95935	199.412	573.462
359.	430.357	641.867	-9.82351	701.409	7.96966	199.587	573.536
360.	430.115	641.303	-10.2278	722.725	7.97982	199.759	573.608
361.	429.864	640.748	-10.6505	744.992	7.98982	199.928	573.676
362.	429.605	640.201	-11.0926	768.269	7.99967	200.095	573.742
363.	429.337	639.662	-11.5555	792.625	8.00937	200.26	573.805
364.	429.06	639.132	-12.0406	818.131	8.01892	200.422	573.865
365.	428.775	638.61	-12.5493	844.866	8.02832	200.582	573.922
366.	428.481	638.096	-13.0835	872.918	8.03758	200.739	573.977
367.	428.178	637.59	-13.6448	902.382	8.04669	200.894	574.029
368.	427.867	637.091	-14.2353	933.362	8.05566	201.047	574.079
369.	427.546	636.601	-14.8572	965.975	8.06448	201.197	574.126
370.	427.217	636.118	-15.5131	1000.35	8.07317	201.346	574.17
371.	426.879	635.642	-16.2055	1036.62	8.08171	201.491	574.212
372.	426.532	635.174	-16.9377	1074.96	8.09012	201.635	574.252
373.	426.176	634.714	-17.7129	1115.53	8.09839	201.776	574.289
374.	425.811	634.26	-18.5349	1158.54	8.10652	201.916	574.324
375.	425.436	633.813	-19.4080	1204.2	8.11452	202.053	574.357
376.	425.053	633.374	-20.3369	1252.76	8.12239	202.188	574.388
377.	424.661	632.941	-21.3271	1304.5	8.13013	202.32	574.416
378.	424.259	632.516	-22.3847	1359.75	8.13773	202.451	574.442
379.	423.847	632.097	-23.5167	1418.86	8.14521	202.58	574.466
380.	423.427	631.684	-24.7311	1482.26	8.15256	202.706	574.488
381.	422.997	631.279	-26.0370	1550.42	8.15978	202.831	574.508
382.	422.557	630.879	-27.4452	1623.89	8.16688	202.954	574.525
383.	422.107	630.486	-28.9680	1703.32	8.17385	203.074	574.541
384.	421.648	630.1	-30.6197	1789.45	8.1807	203.193	574.555
385.	421.179	629.719	-32.4175	1883.18	8.18743	203.31	574.567
386.	420.699	629.345	-34.3815	1985.55	8.19403	203.424	574.577
387.	420.21	628.977	-36.5356	2097.82	8.20052	203.537	574.585
388.	419.71	628.615	-38.9090	2221.48	8.20689	203.648	574.591
389.	419.2	628.258	-41.5366	2358.37	8.21315	203.757	574.595
390.	418.68	627.908	-44.4618	2510.73	8.21928	203.864	574.597
391.	418.148	627.563	-47.7379	2681.35	8.22531	203.97	574.598
392.	417.606	627.224	-51.4323	2873.72	8.23122	204.074	574.596
393.	417.054	626.89	-55.6306	3092.31	8.23701	204.175	574.593
394.	416.49	626.562	-60.4435	3342.87	8.2427	204.275	574.589
395.	415.914	626.24	-66.0171	3633.	8.24827	204.374	574.582
396.	415.328	625.923	-72.5473	3972.91	8.25374	204.47	574.573
397.	414.73	625.611	-80.3044	4376.63	8.2591	204.565	574.563
398.	414.12	625.305	-89.6707	4864.08	8.26435	204.658	574.551
399.	413.498	625.003	-101.206	5464.39	8.26949	204.749	574.538
400.	412.864	624.707	-115.765	6221.98	8.27453	204.839	574.522


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV3R_fixed_Eta_all.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	421.861	939.041	1.7276	356.136	6.88317	187.957	1012.66
251.	422.083	935.199	1.663	364.955	6.93253	188.872	1008.32
252.	422.286	931.432	1.59561	374.103	6.9815	189.775	1004.24
253.	422.468	927.739	1.52529	383.601	7.03008	190.666	1000.38
254.	422.628	924.117	1.45185	393.466	7.07827	191.546	996.729
255.	422.765	920.566	1.37513	403.72	7.12608	192.415	993.264
256.	422.878	917.083	1.29492	414.385	7.1735	193.271	989.968
257.	422.966	913.668	1.21101	425.485	7.22053	194.117	986.823
258.	423.026	910.317	1.12319	437.046	7.26718	194.951	983.815
259.	423.057	907.031	1.0312	449.097	7.31344	195.773	980.929
260.	423.058	903.806	0.934773	461.669	7.35932	196.584	978.151
261.	423.027	900.643	0.83363	474.794	7.40481	197.383	975.469
262.	422.961	897.539	0.727452	488.51	7.44993	198.17	972.871
263.	422.858	894.493	0.615899	502.854	7.49466	198.947	970.345
264.	422.717	891.504	0.498597	517.872	7.53901	199.711	967.88
265.	422.534	888.571	0.375138	533.61	7.58299	200.464	965.465
266.	422.307	885.691	0.245072	550.121	7.62658	201.204	963.089
267.	422.033	882.865	0.107907	567.461	7.6698	201.933	960.742
268.	421.708	880.091	-0.0369011	585.695	7.71265	202.65	958.413
269.	421.328	877.368	-0.189955	604.892	7.75512	203.355	956.093
270.	420.891	874.694	-0.351922	625.131	7.79723	204.048	953.77
271.	420.391	872.069	-0.523548	646.498	7.83896	204.728	951.434
272.	419.824	869.491	-0.705664	669.091	7.88032	205.395	949.073
273.	419.185	866.96	-0.899203	693.02	7.92132	206.049	946.676
274.	418.467	864.474	-1.10522	718.409	7.96195	206.691	944.232
275.	435.703	862.033	-0.11885	603.131	8.00222	208.388	973.151
276.	442.252	859.635	0.15569	572.483	8.04213	209.458	983.562
277.	447.187	857.281	0.330358	553.693	8.08167	210.425	991.135
278.	451.327	854.968	0.4575	540.551	8.12086	211.339	997.298
279.	454.981	852.695	0.556282	530.786	8.15969	212.217	1002.6
280.	458.302	850.463	0.63607	523.288	8.19817	213.068	1007.3
281.	461.381	848.271	0.702195	517.426	8.2363	213.897	1011.57
282.	464.274	846.116	0.757991	512.806	8.27407	214.708	1015.52
283.	467.021	844.	0.805692	509.163	8.3115	215.503	1019.21
284.	469.649	841.92	0.846866	506.312	8.34858	216.283	1022.69
285.	472.179	839.877	0.882659	504.118	8.38531	217.051	1026.
286.	474.627	837.869	0.913931	502.479	8.4217	217.806	1029.18
287.	477.005	835.895	0.941346	501.316	8.45775	218.55	1032.24
288.	479.324	833.956	0.965426	500.568	8.49347	219.283	1035.2
289.	481.592	832.05	0.986587	500.185	8.52884	220.006	1038.09
290.	483.814	830.177	1.00517	500.128	8.56388	220.72	1040.9
291.	485.998	828.337	1.02145	500.365	8.59859	221.424	1043.66
292.	488.147	826.527	1.03566	500.867	8.63297	222.119	1046.37
293.	490.265	824.749	1.04798	501.612	8.66702	222.805	1049.04
294.	492.358	823.	1.0586	502.582	8.70074	223.483	1051.67
295.	494.426	821.282	1.06763	503.759	8.73414	224.152	1054.28
296.	496.474	819.593	1.0752	505.131	8.76722	224.814	1056.86
297.	498.504	817.932	1.08142	506.686	8.79998	225.468	1059.43
298.	500.517	816.299	1.08636	508.412	8.83242	226.114	1061.98
299.	502.516	814.694	1.0901	510.303	8.86454	226.752	1064.53
300.	504.503	813.116	1.09272	512.35	8.89635	227.383	1067.06
301.	506.479	811.565	1.09425	514.547	8.92785	228.007	1069.59
302.	508.446	810.04	1.09476	516.888	8.95904	228.624	1072.13
303.	510.406	808.54	1.09429	519.369	8.98992	229.234	1074.66
304.	512.358	807.065	1.09287	521.987	9.0205	229.838	1077.2
305.	514.306	805.615	1.09053	524.736	9.05078	230.434	1079.75
306.	516.249	804.189	1.08729	527.616	9.08075	231.024	1082.3
307.	518.189	802.788	1.08319	530.623	9.11043	231.608	1084.86
308.	520.127	801.409	1.07824	533.756	9.13981	232.185	1087.44
309.	522.065	800.053	1.07245	537.013	9.16889	232.756	1090.03
310.	524.002	798.72	1.06584	540.395	9.19769	233.321	1092.64
311.	525.941	797.409	1.05841	543.899	9.22619	233.88	1095.27
312.	527.881	796.12	1.05017	547.526	9.25441	234.433	1097.91
313.	529.825	794.852	1.04113	551.277	9.28234	234.98	1100.58
314.	531.772	793.606	1.03128	555.152	9.30999	235.522	1103.27
315.	533.724	792.38	1.02062	559.151	9.33735	236.057	1105.98
316.	535.682	791.174	1.00914	563.276	9.36444	236.587	1108.72
317.	537.647	789.988	0.996852	567.53	9.39125	237.112	1111.48
318.	539.619	788.822	0.983730	571.912	9.41779	237.631	1114.28
319.	541.6	787.675	0.969766	576.427	9.44405	238.145	1117.11
320.	543.59	786.547	0.954946	581.077	9.47004	238.654	1119.97
321.	545.591	785.438	0.939252	585.864	9.49576	239.157	1122.86
322.	547.604	784.347	0.922663	590.793	9.52122	239.656	1125.79
323.	549.629	783.274	0.905156	595.868	9.54641	240.149	1128.76
324.	551.669	782.219	0.886706	601.092	9.57134	240.638	1131.77
325.	553.724	781.181	0.867281	606.471	9.59601	241.122	1134.83
326.	555.796	780.16	0.846848	612.01	9.62042	241.601	1137.93
327.	557.886	779.157	0.825370	617.717	9.64457	242.076	1141.07
328.	559.996	778.17	0.802803	623.596	9.66847	242.546	1144.27
329.	562.126	777.199	0.779102	629.657	9.69212	243.012	1147.52
330.	564.28	776.244	0.754212	635.908	9.71552	243.474	1150.83
331.	566.459	775.305	0.728076	642.357	9.73867	243.931	1154.2
332.	568.665	774.382	0.700627	649.016	9.76157	244.385	1157.63
333.	570.901	773.474	0.671792	655.897	9.78423	244.834	1161.14
334.	573.168	772.581	0.641487	663.012	9.80665	245.28	1164.71
335.	575.471	771.703	0.609618	670.377	9.82882	245.722	1168.37
336.	577.811	770.84	0.576079	678.009	9.85076	246.16	1172.11
337.	580.193	769.991	0.540751	685.926	9.87246	246.595	1175.95
338.	582.621	769.156	0.503494	694.151	9.89393	247.027	1179.88
339.	585.099	768.335	0.464152	702.708	9.91516	247.456	1183.92
340.	587.632	767.528	0.422540	711.627	9.93616	247.882	1188.09
341.	590.227	766.734	0.378445	720.942	9.95694	248.306	1192.38
342.	592.891	765.954	0.331616	730.691	9.97748	248.727	1196.82
343.	595.633	765.187	0.281755	740.924	9.9978	249.147	1201.43
344.	598.462	764.432	0.228503	751.696	10.0179	249.564	1206.22
345.	601.392	763.691	0.171423	763.076	10.0378	249.981	1211.21
346.	604.437	762.962	0.109974	775.151	10.0574	250.397	1216.44
347.	607.617	762.245	0.0434734	788.029	10.0769	250.814	1221.96
348.	610.957	761.54	-0.0289617	801.85	10.0961	251.231	1227.79
349.	614.491	760.848	-0.108504	816.799	10.1151	251.65	1234.03
350.	618.265	760.167	-0.19677	833.135	10.1339	252.073	1240.75
351.	622.346	759.497	-0.296096	851.228	10.1525	252.502	1248.1
352.	626.835	758.84	-0.41008	871.651	10.1709	252.941	1256.27
353.	631.909	758.193	-0.544802	895.373	10.189	253.394	1265.63
354.	637.909	757.558	-0.712174	924.291	10.207	253.875	1276.88
355.	645.728	756.933	-0.943159	963.346	10.2248	254.412	1291.82


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV3R_fixed_Eta_prime_large_G_small_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	481.947	939.041	3.88058	102.408	6.88317	191.247	443.414
251.	483.158	935.199	3.89387	102.462	6.93253	192.242	443.058
252.	484.351	931.432	3.90686	102.564	6.9815	193.225	442.745
253.	485.531	927.739	3.91968	102.699	7.03008	194.196	442.458
254.	486.699	924.117	3.9324	102.859	7.07827	195.157	442.189
255.	487.858	920.566	3.94506	103.038	7.12608	196.107	441.934
256.	489.008	917.083	3.9577	103.233	7.1735	197.045	441.688
257.	490.151	913.668	3.97033	103.442	7.22053	197.974	441.451
258.	491.287	910.317	3.98296	103.663	7.26718	198.892	441.22
259.	492.417	907.031	3.9956	103.895	7.31344	199.799	440.994
260.	493.54	903.806	4.00827	104.136	7.35932	200.696	440.774
261.	494.657	900.643	4.02096	104.386	7.40481	201.583	440.558
262.	495.768	897.539	4.03368	104.644	7.44993	202.46	440.345
263.	496.875	894.493	4.04644	104.91	7.49466	203.327	440.137
264.	497.975	891.504	4.05924	105.182	7.53901	204.184	439.932
265.	499.071	888.571	4.07207	105.462	7.58299	205.032	439.73
266.	500.162	885.691	4.08495	105.747	7.62658	205.869	439.531
267.	501.249	882.865	4.09787	106.039	7.6698	206.698	439.335
268.	502.331	880.091	4.11083	106.337	7.71265	207.516	439.142
269.	503.408	877.368	4.12384	106.64	7.75512	208.326	438.952
270.	504.481	874.694	4.1369	106.948	7.79723	209.126	438.765
271.	505.55	872.069	4.15	107.261	7.83896	209.917	438.58
272.	506.614	869.491	4.16315	107.579	7.88032	210.699	438.399
273.	507.675	866.96	4.17634	107.902	7.92132	211.472	438.22
274.	508.732	864.474	4.18959	108.229	7.96195	212.236	438.044
275.	509.785	862.033	4.20288	108.561	8.00222	212.992	437.87
276.	510.834	859.635	4.21622	108.897	8.04213	213.738	437.699
277.	511.879	857.281	4.22961	109.237	8.08167	214.476	437.531
278.	512.921	854.968	4.24304	109.581	8.12086	215.206	437.366
279.	513.959	852.695	4.25653	109.929	8.15969	215.927	437.203
280.	514.994	850.463	4.27006	110.28	8.19817	216.64	437.043
281.	516.026	848.271	4.28364	110.636	8.2363	217.345	436.886
282.	517.054	846.116	4.29727	110.995	8.27407	218.041	436.731
283.	518.079	844.	4.31095	111.357	8.3115	218.729	436.579
284.	519.101	841.92	4.32468	111.723	8.34858	219.41	436.429
285.	520.119	839.877	4.33845	112.091	8.38531	220.082	436.282
286.	521.135	837.869	4.35228	112.464	8.4217	220.747	436.138
287.	522.147	835.895	4.36615	112.839	8.45775	221.404	435.996
288.	523.156	833.956	4.38007	113.217	8.49347	222.054	435.857
289.	524.163	832.05	4.39404	113.598	8.52884	222.696	435.72
290.	525.167	830.177	4.40805	113.982	8.56388	223.33	435.585
291.	526.167	828.337	4.42211	114.369	8.59859	223.957	435.453
292.	527.165	826.527	4.43622	114.758	8.63297	224.577	435.324
293.	528.161	824.749	4.45038	115.15	8.66702	225.189	435.197
294.	529.153	823.	4.46459	115.545	8.70074	225.794	435.072
295.	530.143	821.282	4.47884	115.942	8.73414	226.393	434.95
296.	531.131	819.593	4.49314	116.342	8.76722	226.984	434.83
297.	532.115	817.932	4.50749	116.743	8.79998	227.568	434.712
298.	533.098	816.299	4.52188	117.148	8.83242	228.146	434.597
299.	534.077	814.694	4.53632	117.554	8.86454	228.716	434.483
300.	535.055	813.116	4.55081	117.963	8.89635	229.28	434.372
301.	536.029	811.565	4.56534	118.373	8.92785	229.838	434.264
302.	537.002	810.04	4.57992	118.786	8.95904	230.389	434.157
303.	537.972	808.54	4.59455	119.201	8.98992	230.933	434.052
304.	538.94	807.065	4.60922	119.617	9.0205	231.471	433.95
305.	539.905	805.615	4.62394	120.036	9.05078	232.003	433.85
306.	540.869	804.189	4.63871	120.456	9.08075	232.528	433.751
307.	541.83	802.788	4.65352	120.878	9.11043	233.047	433.655
308.	542.788	801.409	4.66838	121.302	9.13981	233.56	433.561
309.	543.745	800.053	4.68328	121.727	9.16889	234.067	433.468
310.	544.7	798.72	4.69823	122.154	9.19769	234.568	433.378
311.	545.652	797.409	4.71322	122.582	9.22619	235.063	433.289
312.	546.602	796.12	4.72827	123.012	9.25441	235.552	433.202
313.	547.551	794.852	4.74335	123.444	9.28234	236.036	433.117
314.	548.497	793.606	4.75848	123.877	9.30999	236.513	433.034
315.	549.441	792.38	4.77366	124.311	9.33735	236.985	432.953
316.	550.384	791.174	4.78888	124.746	9.36444	237.452	432.873
317.	551.324	789.988	4.80415	125.183	9.39125	237.913	432.795
318.	552.262	788.822	4.81946	125.621	9.41779	238.368	432.719
319.	553.199	787.675	4.83481	126.06	9.44405	238.818	432.644
320.	554.133	786.547	4.85021	126.5	9.47004	239.262	432.571
321.	555.066	785.438	4.86566	126.941	9.49576	239.702	432.5
322.	555.997	784.347	4.88115	127.384	9.52122	240.135	432.43
323.	556.926	783.274	4.89668	127.827	9.54641	240.564	432.362
324.	557.853	782.219	4.91226	128.272	9.57134	240.988	432.295
325.	558.779	781.181	4.92788	128.717	9.59601	241.406	432.23
326.	559.703	780.16	4.94355	129.163	9.62042	241.82	432.166
327.	560.625	779.157	4.95925	129.61	9.64457	242.228	432.103
328.	561.545	778.17	4.97501	130.058	9.66847	242.632	432.042
329.	562.463	777.199	4.9908	130.506	9.69212	243.031	431.983
330.	563.38	776.244	5.00664	130.956	9.71552	243.425	431.925
331.	564.295	775.305	5.02253	131.406	9.73867	243.814	431.868
332.	565.209	774.382	5.03845	131.857	9.76157	244.198	431.813
333.	566.121	773.474	5.05442	132.308	9.78423	244.578	431.759
334.	567.031	772.581	5.07044	132.76	9.80665	244.953	431.706
335.	567.94	771.703	5.08649	133.213	9.82882	245.324	431.654
336.	568.847	770.84	5.10259	133.666	9.85076	245.69	431.604
337.	569.753	769.991	5.11873	134.12	9.87246	246.051	431.555
338.	570.657	769.156	5.13491	134.574	9.89393	246.409	431.507
339.	571.559	768.335	5.15114	135.029	9.91516	246.762	431.461
340.	572.46	767.528	5.1674	135.484	9.93616	247.11	431.416
341.	573.36	766.734	5.18371	135.94	9.95694	247.454	431.371
342.	574.258	765.954	5.20006	136.396	9.97748	247.794	431.329
343.	575.154	765.187	5.21645	136.852	9.9978	248.13	431.287
344.	576.049	764.432	5.23289	137.309	10.0179	248.462	431.246
345.	576.943	763.691	5.24936	137.766	10.0378	248.79	431.207
346.	577.835	762.962	5.26588	138.224	10.0574	249.113	431.168
347.	578.726	762.245	5.28243	138.682	10.0769	249.433	431.131
348.	579.615	761.54	5.29903	139.14	10.0961	249.748	431.095
349.	580.503	760.848	5.31567	139.598	10.1151	250.06	431.059
350.	581.39	760.167	5.33235	140.057	10.1339	250.368	431.025
351.	582.275	759.497	5.34907	140.516	10.1525	250.672	430.992
352.	583.159	758.84	5.36582	140.975	10.1709	250.972	430.96
353.	584.042	758.193	5.38262	141.434	10.189	251.268	430.93
354.	584.923	757.558	5.39946	141.893	10.207	251.561	430.9
355.	585.803	756.933	5.41634	142.353	10.2248	251.85	430.871
356.	586.682	756.32	5.43326	142.813	10.2423	252.135	430.843
357.	587.559	755.717	5.45021	143.273	10.2597	252.417	430.816
358.	588.435	755.124	5.46721	143.733	10.2768	252.695	430.79
359.	589.31	754.542	5.48425	144.193	10.2938	252.97	430.765
360.	590.184	753.97	5.50132	144.653	10.3106	253.241	430.741
361.	591.056	753.408	5.51843	145.113	10.3272	253.508	430.718
362.	591.928	752.857	5.53558	145.574	10.3435	253.773	430.696
363.	592.798	752.314	5.55277	146.034	10.3597	254.034	430.675
364.	593.666	751.782	5.57	146.495	10.3757	254.291	430.655
365.	594.534	751.259	5.58726	146.955	10.3916	254.545	430.636
366.	595.401	750.745	5.60457	147.416	10.4072	254.796	430.618
367.	596.266	750.241	5.62191	147.876	10.4226	255.044	430.6
368.	597.13	749.745	5.63928	148.337	10.4379	255.289	430.584
369.	597.993	749.259	5.6567	148.798	10.453	255.53	430.569
370.	598.855	748.782	5.67415	149.258	10.4679	255.768	430.554
371.	599.716	748.313	5.69164	149.719	10.4826	256.003	430.54
372.	600.576	747.853	5.70916	150.18	10.4972	256.235	430.528
373.	601.435	747.401	5.72672	150.64	10.5116	256.464	430.516
374.	602.293	746.958	5.74432	151.101	10.5258	256.69	430.505
375.	603.149	746.523	5.76195	151.561	10.5398	256.913	430.495
376.	604.005	746.097	5.77962	152.022	10.5536	257.133	430.485
377.	604.859	745.678	5.79733	152.482	10.5673	257.35	430.477
378.	605.713	745.267	5.81507	152.943	10.5809	257.564	430.47
379.	606.565	744.864	5.83285	153.403	10.5942	257.775	430.463
380.	607.417	744.469	5.85066	153.864	10.6074	257.984	430.457
381.	608.267	744.082	5.8685	154.324	10.6205	258.19	430.452
382.	609.117	743.702	5.88638	154.784	10.6333	258.392	430.448
383.	609.965	743.329	5.9043	155.245	10.646	258.593	430.445
384.	610.813	742.964	5.92225	155.705	10.6586	258.79	430.443
385.	611.66	742.607	5.94023	156.165	10.671	258.985	430.442
386.	612.506	742.256	5.95825	156.625	10.6832	259.177	430.441
387.	613.35	741.912	5.9763	157.085	10.6953	259.366	430.441
388.	614.194	741.576	5.99439	157.545	10.7072	259.553	430.442
389.	615.037	741.246	6.01251	158.004	10.719	259.737	430.444
390.	615.88	740.923	6.03066	158.464	10.7307	259.919	430.447
391.	616.721	740.607	6.04885	158.924	10.7421	260.098	430.45
392.	617.561	740.297	6.06707	159.384	10.7535	260.274	430.455
393.	618.401	739.994	6.08532	159.843	10.7646	260.449	430.46
394.	619.24	739.697	6.1036	160.303	10.7757	260.62	430.466
395.	620.078	739.407	6.12192	160.762	10.7866	260.789	430.473
396.	620.915	739.123	6.14027	161.221	10.7973	260.956	430.48
397.	621.751	738.846	6.15865	161.68	10.8079	261.121	430.489
398.	622.586	738.574	6.17706	162.14	10.8184	261.283	430.498
399.	623.421	738.309	6.19551	162.599	10.8287	261.442	430.508
400.	624.255	738.049	6.21398	163.058	10.8389	261.6	430.519


==> anc/Plot_G.pdf-and-Plot_K.pdf/PV3R_fixed_Eta_prime_small_G_large_K.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	401.01	939.041	0.844916	465.328	6.88317	186.98	561.786
251.	402.376	935.199	0.814610	469.615	6.93253	187.934	560.912
252.	403.715	931.432	0.782497	474.147	6.9815	188.878	560.049
253.	405.027	927.739	0.748499	478.93	7.03008	189.813	559.199
254.	406.313	924.117	0.712536	483.973	7.07827	190.737	558.361
255.	407.572	920.566	0.674525	489.284	7.12608	191.652	557.536
256.	408.805	917.083	0.634379	494.872	7.1735	192.556	556.724
257.	410.01	913.668	0.592008	500.746	7.22053	193.451	555.926
258.	411.188	910.317	0.547319	506.915	7.26718	194.335	555.142
259.	412.339	907.031	0.500217	513.389	7.31344	195.21	554.373
260.	413.463	903.806	0.450600	520.18	7.35932	196.075	553.618
261.	414.56	900.643	0.398366	527.296	7.40481	196.93	552.878
262.	415.63	897.539	0.343408	534.751	7.44993	197.775	552.153
263.	416.673	894.493	0.285614	542.555	7.49466	198.61	551.443
264.	417.689	891.504	0.224871	550.721	7.53901	199.435	550.747
265.	418.678	888.571	0.161061	559.261	7.58299	200.25	550.067
266.	419.64	885.691	0.0940604	568.188	7.62658	201.056	549.401
267.	420.576	882.865	0.0237434	577.517	7.6698	201.852	548.749
268.	421.485	880.091	-0.0500207	587.26	7.71265	202.638	548.112
269.	422.368	877.368	-0.127367	597.433	7.75512	203.414	547.489
270.	423.225	874.694	-0.208435	608.052	7.79723	204.181	546.879
271.	424.056	872.069	-0.29337	619.13	7.83896	204.939	546.282
272.	424.861	869.491	-0.38232	630.686	7.88032	205.687	545.699
273.	425.641	866.96	-0.47544	642.736	7.92132	206.425	545.977
274.	426.396	864.474	-0.57289	655.297	7.96195	207.155	547.688
275.	427.127	862.033	-0.674836	668.388	8.00222	207.875	549.163
276.	427.833	859.635	-0.781448	682.027	8.04213	208.586	550.471
277.	428.515	857.281	-0.892906	696.235	8.08167	209.288	551.655
278.	429.174	854.968	-1.00939	711.032	8.12086	209.981	552.741
279.	429.809	852.695	-1.13110	726.439	8.15969	210.665	553.747
280.	430.422	850.463	-1.25823	742.478	8.19817	211.34	554.687
281.	431.012	848.271	-1.39098	759.172	8.2363	212.006	555.571
282.	431.58	846.116	-1.52958	776.546	8.27407	212.664	556.407
283.	432.127	844.	-1.67424	794.624	8.3115	213.313	557.2
284.	432.652	841.92	-1.82519	813.432	8.34858	213.954	557.955
285.	433.157	839.877	-1.98269	832.998	8.38531	214.586	558.676
286.	433.642	837.869	-2.14697	853.349	8.4217	215.21	559.367
287.	434.106	835.895	-2.31832	874.516	8.45775	215.826	560.03
288.	434.551	833.956	-2.49699	896.53	8.49347	216.434	560.667
289.	434.978	832.05	-2.68329	919.423	8.52884	217.034	561.28
290.	435.385	830.177	-2.87750	943.228	8.56388	217.626	561.872
291.	435.775	828.337	-3.07995	967.982	8.59859	218.21	562.443
292.	436.146	826.527	-3.29096	993.722	8.63297	218.787	562.994
293.	436.501	824.749	-3.51088	1020.49	8.66702	219.356	563.527
294.	436.839	823.	-3.74007	1048.32	8.70074	219.917	564.043
295.	437.16	821.282	-3.97891	1077.25	8.73414	220.471	564.543
296.	437.465	819.593	-4.22780	1107.34	8.76722	221.018	565.026
297.	437.754	817.932	-4.48714	1138.63	8.79998	221.557	565.495
298.	438.028	816.299	-4.75739	1171.18	8.83242	222.089	565.95
299.	438.287	814.694	-5.03900	1205.02	8.86454	222.615	566.391
300.	438.532	813.116	-5.33245	1240.22	8.89635	223.133	566.818
301.	438.762	811.565	-5.63825	1276.83	8.92785	223.644	567.233
302.	438.979	810.04	-5.95694	1314.93	8.95904	224.149	567.635
303.	439.181	808.54	-6.28908	1354.55	8.98992	224.647	568.026
304.	439.371	807.065	-6.63526	1395.79	9.0205	225.138	568.405
305.	439.548	805.615	-6.99610	1438.7	9.05078	225.623	568.773
306.	439.712	804.189	-7.37227	1483.37	9.08075	226.101	569.131
307.	439.863	802.788	-7.76444	1529.86	9.11043	226.573	569.478
308.	440.003	801.409	-8.17337	1578.27	9.13981	227.038	569.815
309.	440.13	800.053	-8.59981	1628.68	9.16889	227.498	570.142
310.	440.247	798.72	-9.04458	1681.18	9.19769	227.951	570.46
311.	440.351	797.409	-9.50855	1735.87	9.22619	228.399	570.769
312.	440.445	796.12	-9.99261	1792.86	9.25441	228.84	571.069
313.	440.528	794.852	-10.4977	1852.25	9.28234	229.275	571.36
314.	440.6	793.606	-11.0249	1914.17	9.30999	229.705	571.643
315.	440.662	792.38	-11.5753	1978.72	9.33735	230.129	571.918
316.	440.714	791.174	-12.1499	2046.04	9.36444	230.547	572.185
317.	440.756	789.988	-12.7501	2116.28	9.39125	230.96	572.444
318.	440.787	788.822	-13.3770	2189.56	9.41779	231.367	572.695
319.	440.81	787.675	-14.0321	2266.05	9.44405	231.768	572.94
320.	440.822	786.547	-14.7167	2345.92	9.47004	232.165	573.178
321.	440.825	785.438	-15.4324	2429.33	9.49576	232.556	573.408
322.	440.819	784.347	-16.1808	2516.47	9.52122	232.941	573.632
323.	440.804	783.274	-16.9637	2607.53	9.54641	233.322	573.85
324.	440.78	782.219	-17.7829	2702.73	9.57134	233.697	574.062
325.	440.748	781.181	-18.6403	2802.28	9.59601	234.067	574.267
326.	440.706	780.16	-19.5380	2906.42	9.62042	234.432	574.467
327.	440.656	779.157	-20.4782	3015.41	9.64457	234.793	574.661
328.	440.598	778.17	-21.4633	3129.51	9.66847	235.148	574.849
329.	440.531	777.199	-22.4957	3249.	9.69212	235.498	575.032
330.	440.456	776.244	-23.5783	3374.2	9.71552	235.844	575.21
331.	440.372	775.305	-24.7138	3505.42	9.73867	236.185	575.383
332.	440.281	774.382	-25.9053	3643.03	9.76157	236.521	575.551
333.	440.181	773.474	-27.1561	3787.38	9.78423	236.853	575.714
334.	440.074	772.581	-28.4697	3938.89	9.80665	237.18	575.873
335.	439.959	771.703	-29.8499	4097.97	9.82882	237.503	576.027
336.	439.836	770.84	-31.3007	4265.08	9.85076	237.821	576.177
337.	439.705	769.991	-32.8265	4440.73	9.87246	238.134	576.323
338.	439.566	769.156	-34.4318	4625.43	9.89393	238.444	576.465
339.	439.42	768.335	-36.1217	4819.76	9.91516	238.749	576.603
340.	439.266	767.528	-37.9015	5024.32	9.93616	239.049	576.737
341.	439.105	766.734	-39.7771	5239.78	9.95694	239.346	576.868
342.	438.936	765.954	-41.7547	5466.84	9.97748	239.638	576.995
343.	438.759	765.187	-43.8410	5706.27	9.9978	239.926	577.118
344.	438.575	764.432	-46.0433	5958.89	10.0179	240.21	577.239
345.	438.384	763.691	-48.3694	6225.6	10.0378	240.49	577.356
346.	438.185	762.962	-50.8279	6507.36	10.0574	240.766	577.47
347.	437.978	762.245	-53.4278	6805.22	10.0769	241.038	577.581
348.	437.765	761.54	-56.1793	7120.31	10.0961	241.306	577.689
349.	437.543	760.848	-59.0931	7453.86	10.1151	241.571	577.795
350.	437.314	760.167	-62.1810	7807.21	10.1339	241.831	577.898
351.	437.078	759.497	-65.4557	8181.81	10.1525	242.087	577.998
352.	436.834	758.84	-68.9313	8579.25	10.1709	242.34	578.096
353.	436.583	758.193	-72.6229	9001.26	10.189	242.589	578.192
354.	436.325	757.558	-76.5472	9449.71	10.207	242.834	578.285
355.	436.058	756.933	-80.7222	9926.68	10.2248	243.076	578.376
356.	435.785	756.32	-85.1678	10434.4	10.2423	243.314	578.465
357.	435.503	755.717	-89.9059	10975.4	10.2597	243.548	578.552
358.	435.215	755.124	-94.9603	11552.4	10.2768	243.779	578.637
359.	434.918	754.542	-100.357	12168.3	10.2938	244.006	578.72
360.	434.614	753.97	-106.126	12826.4	10.3106	244.23	578.801
361.	434.302	753.408	-112.298	13530.4	10.3272	244.45	578.881
362.	433.983	752.857	-118.909	14284.3	10.3435	244.667	578.959
363.	433.656	752.314	-125.998	15092.6	10.3597	244.88	579.035
364.	433.321	751.782	-133.609	15960.1	10.3757	245.09	579.11
365.	432.978	751.259	-141.788	16892.3	10.3916	245.296	579.184
366.	432.627	750.745	-150.591	17895.3	10.4072	245.5	579.256
367.	432.268	750.241	-160.077	18976.	10.4226	245.7	579.326
368.	431.901	749.745	-170.312	20141.9	10.4379	245.896	579.396
369.	431.526	749.259	-181.372	21401.4	10.453	246.09	579.464
370.	431.143	748.782	-193.341	22764.3	10.4679	246.28	579.532
371.	430.751	748.313	-206.313	24241.2	10.4826	246.467	579.598
372.	430.351	747.853	-220.395	25844.2	10.4972	246.65	579.663
373.	429.943	747.401	-235.708	27587.2	10.5116	246.831	579.727
374.	429.526	746.958	-252.389	29485.6	10.5258	247.008	579.791
375.	429.101	746.523	-270.594	31557.3	10.5398	247.183	579.853
376.	428.667	746.097	-290.502	33822.3	10.5536	247.354	579.915
377.	428.224	745.678	-312.316	36304.	10.5673	247.522	579.976
378.	427.772	745.267	-336.270	39029.	10.5809	247.687	580.036
379.	427.312	744.864	-362.635	42027.9	10.5942	247.849	580.096
380.	426.842	744.469	-391.725	45336.4	10.6074	248.008	580.155
381.	426.363	744.082	-423.902	48995.7	10.6205	248.164	580.214
382.	425.875	743.702	-459.591	53054.2	10.6333	248.317	580.272
383.	425.377	743.329	-499.292	57568.5	10.646	248.467	580.329
384.	424.869	742.964	-543.591	62605.3	10.6586	248.614	580.386
385.	424.352	742.607	-593.186	68244.	10.671	248.758	580.443
386.	423.826	742.256	-648.908	74578.8	10.6832	248.899	580.499
387.	423.289	741.912	-711.754	81723.1	10.6953	249.037	580.555
388.	422.742	741.576	-782.929	89813.9	10.7072	249.173	580.611
389.	422.184	741.246	-863.900	99017.8	10.719	249.305	580.666
390.	421.617	740.923	-956.469	109540.	10.7307	249.435	580.721
391.	421.039	740.607	-1062.87	121633.	10.7421	249.562	580.776
392.	420.45	740.297	-1185.89	135615.	10.7535	249.686	580.831
393.	419.85	739.994	-1329.08	151889.	10.7646	249.807	580.886
394.	419.239	739.697	-1496.96	170969.	10.7757	249.925	580.94
395.	418.616	739.407	-1695.44	193526.	10.7866	250.04	580.995
396.	417.982	739.123	-1932.32	220446.	10.7973	250.153	581.049
397.	417.337	738.846	-2218.13	252927.	10.8079	250.262	581.104
398.	416.679	738.574	-2567.38	292617.	10.8184	250.369	581.158
399.	416.01	738.309	-3000.61	341850.	10.8287	250.473	581.212
400.	415.328	738.049	-3547.83	404037.	10.8389	250.575	581.267


==> anc/eta_prop_3PV_multi_py.pdf/inverse_eta_prop_M300_3PV.dat <==
M -> 300	Ms -> 535.0545817199697015793873458897884241223082737306189720672370453174305279540055`60.	L -> 813.11645610038587798308717828017496786995526817170895390504042968228616878700543`60.	G1L2 -> 4.55080717229522484402391033791223323638272779032924881634814945000492923074407`60.	KL5 -> 117.96250657802984979457920134889593793808386037607812306159937466524569886014418`60.
p	Re(D^-1)	Im(D^-1)
0.001	0.16787	0
1.001	0.16787	0
2.001	0.16787	0
3.001	0.16786	0
4.001	0.16786	0
5.001	0.16785	0
6.001	0.16784	0
7.001	0.16783	0
8.001	0.16782	0
9.001	0.1678	0
10.001	0.16779	0
11.001	0.16777	0
12.001	0.16775	0
13.001	0.16773	0
14.001	0.16771	0
15.001	0.16769	0
16.001	0.16766	0
17.001	0.16763	0
18.001	0.16761	0
19.001	0.16758	0
20.001	0.16755	0
21.001	0.16751	0
22.001	0.16748	0
23.001	0.16744	0
24.001	0.1674	0
25.001	0.16736	0
26.001	0.16732	0
27.001	0.16728	0
28.001	0.16723	0
29.001	0.16719	0
30.001	0.16714	0
31.001	0.16709	0
32.001	0.16704	0
33.001	0.16699	0
34.001	0.16693	0
35.001	0.16688	0
36.001	0.16682	0
37.001	0.16676	0
38.001	0.1667	0
39.001	0.16664	0
40.001	0.16657	0
41.001	0.16651	0
42.001	0.16644	0
43.001	0.16637	0
44.001	0.1663	0
45.001	0.16623	0
46.001	0.16616	0
47.001	0.16608	0
48.001	0.166	0
49.001	0.16592	0
50.001	0.16584	0
51.001	0.16576	0
52.001	0.16568	0
53.001	0.16559	0
54.001	0.16551	0
55.001	0.16542	0
56.001	0.16533	0
57.001	0.16524	0
58.001	0.16514	0
59.001	0.16505	0
60.001	0.16495	0
61.001	0.16485	0
62.001	0.16475	0
63.001	0.16465	0
64.001	0.16455	0
65.001	0.16445	0
66.001	0.16434	0
67.001	0.16423	0
68.001	0.16412	0
69.001	0.16401	0
70.001	0.1639	0
71.001	0.16378	0
72.001	0.16367	0
73.001	0.16355	0
74.001	0.16343	0
75.001	0.16331	0
76.001	0.16319	0
77.001	0.16306	0
78.001	0.16294	0
79.001	0.16281	0
80.001	0.16268	0
81.001	0.16255	0
82.001	0.16241	0
83.001	0.16228	0
84.001	0.16214	0
85.001	0.16201	0
86.001	0.16187	0
87.001	0.16173	0
88.001	0.16158	0
89.001	0.16144	0
90.001	0.16129	0
91.001	0.16115	0
92.001	0.161	0
93.001	0.16085	0
94.001	0.16069	0
95.001	0.16054	0
96.001	0.16039	0
97.001	0.16023	0
98.001	0.16007	0
99.001	0.15991	0
100.001	0.15975	0
101.001	0.15958	0
102.001	0.15942	0
103.001	0.15925	0
104.001	0.15908	0
105.001	0.15891	0
106.001	0.15874	0
107.001	0.15856	0
108.001	0.15839	0
109.001	0.15821	0
110.001	0.15803	0
111.001	0.15785	0
112.001	0.15767	0
113.001	0.15748	0
114.001	0.1573	0
115.001	0.15711	0
116.001	0.15692	0
117.001	0.15673	0
118.001	0.15654	0
119.001	0.15634	0
120.001	0.15615	0
121.001	0.15595	0
122.001	0.15575	0
123.001	0.15555	0
124.001	0.15535	0
125.001	0.15514	0
126.001	0.15494	0
127.001	0.15473	0
128.001	0.15452	0
129.001	0.15431	0
130.001	0.1541	0
131.001	0.15388	0
132.001	0.15367	0
133.001	0.15345	0
134.001	0.15323	0
135.001	0.15301	0
136.001	0.15279	0
137.001	0.15256	0
138.001	0.15233	0
139.001	0.15211	0
140.001	0.15188	0
141.001	0.15165	0
142.001	0.15141	0
143.001	0.15118	0
144.001	0.15094	0
145.001	0.1507	0
146.001	0.15046	0
147.001	0.15022	0
148.001	0.14998	0
149.001	0.14973	0
150.001	0.14949	0
151.001	0.14924	0
152.001	0.14899	0
153.001	0.14874	0
154.001	0.14848	0
155.001	0.14823	0
156.001	0.14797	0
157.001	0.14771	0
158.001	0.14745	0
159.001	0.14719	0
160.001	0.14692	0
161.001	0.14666	0
162.001	0.14639	0
163.001	0.14612	0
164.001	0.14585	0
165.001	0.14558	0
166.001	0.1453	0
167.001	0.14503	0
168.001	0.14475	0
169.001	0.14447	0
170.001	0.14419	0
171.001	0.14391	0
172.001	0.14362	0
173.001	0.14333	0
174.001	0.14305	0
175.001	0.14275	0
176.001	0.14246	0
177.001	0.14217	0
178.001	0.14187	0
179.001	0.14158	0
180.001	0.14128	0
181.001	0.14098	0
182.001	0.14067	0
183.001	0.14037	0
184.001	0.14006	0
185.001	0.13976	0
186.001	0.13945	0
187.001	0.13913	0
188.001	0.13882	0
189.001	0.13851	0
190.001	0.13819	0
191.001	0.13787	0
192.001	0.13755	0
193.001	0.13723	0
194.001	0.1369	0
195.001	0.13658	0
196.001	0.13625	0
197.001	0.13592	0
198.001	0.13559	0
199.001	0.13526	0
200.001	0.13492	0
201.001	0.13459	0
202.001	0.13425	0
203.001	0.13391	0
204.001	0.13357	0
205.001	0.13322	0
206.001	0.13288	0
207.001	0.13253	0
208.001	0.13218	0
209.001	0.13183	0
210.001	0.13148	0
211.001	0.13112	0
212.001	0.13077	0
213.001	0.13041	0
214.001	0.13005	0
215.001	0.12969	0
216.001	0.12932	0
217.001	0.12896	0
218.001	0.12859	0
219.001	0.12822	0
220.001	0.12785	0
221.001	0.12747	0
222.001	0.1271	0
223.001	0.12672	0
224.001	0.12634	0
225.001	0.12596	0
226.001	0.12558	0
227.001	0.1252	0
228.001	0.12481	0
229.001	0.12442	0
230.001	0.12403	0
231.001	0.12364	0
232.001	0.12325	0
233.001	0.12285	0
234.001	0.12246	0
235.001	0.12206	0
236.001	0.12166	0
237.001	0.12125	0
238.001	0.12085	0
239.001	0.12044	0
240.001	0.12003	0
241.001	0.11962	0
242.001	0.11921	0
243.001	0.1188	0
244.001	0.11838	0
245.001	0.11796	0
246.001	0.11754	0
247.001	0.11712	0
248.001	0.1167	0
249.001	0.11627	0
250.001	0.11584	0
251.001	0.11541	0
252.001	0.11498	0
253.001	0.11455	0
254.001	0.11411	0
255.001	0.11367	0
256.001	0.11324	0
257.001	0.11279	0
258.001	0.11235	0
259.001	0.11191	0
260.001	0.11146	0
261.001	0.11101	0
262.001	0.11056	0
263.001	0.11011	0
264.001	0.10965	0
265.001	0.10919	0
266.001	0.10874	0
267.001	0.10827	0
268.001	0.10781	0
269.001	0.10735	0
270.001	0.10688	0
271.001	0.10641	0
272.001	0.10594	0
273.001	0.10547	0
274.001	0.10499	0
275.001	0.10452	0
276.001	0.10404	0
277.001	0.10356	0
278.001	0.10308	0
279.001	0.10259	0
280.001	0.1021	0
281.001	0.10162	0
282.001	0.10112	0
283.001	0.10063	0
284.001	0.10014	0
285.001	0.09964	0
286.001	0.09914	0
287.001	0.09864	0
288.001	0.09814	0
289.001	0.09763	0
290.001	0.09713	0
291.001	0.09662	0
292.001	0.09611	0
293.001	0.09559	0
294.001	0.09508	0
295.001	0.09456	0
296.001	0.09404	0
297.001	0.09352	0
298.001	0.093	0
299.001	0.09247	0
300.001	0.09194	0
301.001	0.09141	0
302.001	0.09088	0
303.001	0.09035	0
304.001	0.08981	0
305.001	0.08927	0
306.001	0.08873	0
307.001	0.08819	0
308.001	0.08765	0
309.001	0.0871	0
310.001	0.08655	0
311.001	0.086	0
312.001	0.08545	0
313.001	0.08489	0
314.001	0.08434	0
315.001	0.08378	0
316.001	0.08322	0
317.001	0.08265	0
318.001	0.08209	0
319.001	0.08152	0
320.001	0.08095	0
321.001	0.08038	0
322.001	0.0798	0
323.001	0.07923	0
324.001	0.07865	0
325.001	0.07807	0
326.001	0.07748	0
327.001	0.0769	0
328.001	0.07631	0
329.001	0.07572	0
330.001	0.07513	0
331.001	0.07453	0
332.001	0.07394	0
333.001	0.07334	0
334.001	0.07274	0
335.001	0.07214	0
336.001	0.07153	0
337.001	0.07092	0
338.001	0.07031	0
339.001	0.0697	0
340.001	0.06909	0
341.001	0.06847	0
342.001	0.06785	0
343.001	0.06723	0
344.001	0.06661	0
345.001	0.06598	0
346.001	0.06535	0
347.001	0.06472	0
348.001	0.06409	0
349.001	0.06346	0
350.001	0.06282	0
351.001	0.06218	0
352.001	0.06154	0
353.001	0.06089	0
354.001	0.06025	0
355.001	0.0596	0
356.001	0.05895	0
357.001	0.05829	0
358.001	0.05764	0
359.001	0.05698	0
360.001	0.05632	0
361.001	0.05565	0
362.001	0.05499	0
363.001	0.05432	0
364.001	0.05365	0
365.001	0.05298	0
366.001	0.0523	0
367.001	0.05163	0
368.001	0.05095	0
369.001	0.05026	0
370.001	0.04958	0
371.001	0.04889	0
372.001	0.0482	0
373.001	0.04751	0
374.001	0.04682	0
375.001	0.04612	0
376.001	0.04542	0
377.001	0.04472	0
378.001	0.04401	0
379.001	0.04331	0
380.001	0.0426	0
381.001	0.04189	0
382.001	0.04117	0
383.001	0.04045	0
384.001	0.03973	0
385.001	0.03901	0
386.001	0.03829	0
387.001	0.03756	0
388.001	0.03683	0
389.001	0.0361	0
390.001	0.03536	0
391.001	0.03463	0
392.001	0.03389	0
393.001	0.03314	0
394.001	0.0324	0
395.001	0.03165	0
396.001	0.0309	0
397.001	0.03015	0
398.001	0.02939	0
399.001	0.02863	0
400.001	0.02787	0
401.001	0.02711	0
402.001	0.02634	0
403.001	0.02557	0
404.001	0.0248	0
405.001	0.02402	0
406.001	0.02325	0
407.001	0.02246	0
408.001	0.02168	0
409.001	0.0209	0
410.001	0.02011	0
411.001	0.01932	0
412.001	0.01852	0
413.001	0.01773	0
414.001	0.01693	0
415.001	0.01612	0
416.001	0.01532	0
417.001	0.01451	0
418.001	0.0137	0
419.001	0.01288	0
420.001	0.01207	0
421.001	0.01125	0
422.001	0.01042	0
423.001	0.0096	0
424.001	0.00877	0
425.001	0.00794	0
426.001	0.0071	0
427.001	0.00627	0
428.001	0.00543	0
429.001	0.00458	0
430.001	0.00374	0
431.001	0.00289	0
432.001	0.00203	0
433.001	0.00118	0
434.001	0.00032	0
435.001	-0.00054	0
436.001	-0.00141	0
437.001	-0.00227	0
438.001	-0.00315	0
439.001	-0.00402	0
440.001	-0.0049	0
441.001	-0.00578	0
442.001	-0.00666	0
443.001	-0.00755	0
444.001	-0.00844	0
445.001	-0.00933	0
446.001	-0.01023	0
447.001	-0.01113	0
448.001	-0.01203	0
449.001	-0.01294	0
450.001	-0.01385	0
451.001	-0.01476	0
452.001	-0.01568	0
453.001	-0.0166	0
454.001	-0.01753	0
455.001	-0.01845	0
456.001	-0.01938	0
457.001	-0.02032	0
458.001	-0.02125	0
459.001	-0.0222	0
460.001	-0.02314	0
461.001	-0.02409	0
462.001	-0.02504	0
463.001	-0.026	0
464.001	-0.02696	0
465.001	-0.02792	0
466.001	-0.02889	0
467.001	-0.02986	0
468.001	-0.03083	0
469.001	-0.03181	0
470.001	-0.03279	0
471.001	-0.03377	0
472.001	-0.03476	0
473.001	-0.03576	0
474.001	-0.03675	0
475.001	-0.03776	0
476.001	-0.03876	0
477.001	-0.03977	0
478.001	-0.04078	0
479.001	-0.0418	0
480.001	-0.04282	0
481.001	-0.04385	0
482.001	-0.04488	0
483.001	-0.04591	0
484.001	-0.04695	0
485.001	-0.04799	0
486.001	-0.04904	0
487.001	-0.05009	0
488.001	-0.05115	0
489.001	-0.05221	0
490.001	-0.05327	0
491.001	-0.05434	0
492.001	-0.05542	0
493.001	-0.0565	0
494.001	-0.05758	0
495.001	-0.05867	0
496.001	-0.05976	0
497.001	-0.06086	0
498.001	-0.06196	0
499.001	-0.06307	0
500.001	-0.06418	0
501.001	-0.0653	0
502.001	-0.06642	0
503.001	-0.06755	0
504.001	-0.06869	0
505.001	-0.06982	0
506.001	-0.07097	0
507.001	-0.07212	0
508.001	-0.07327	0
509.001	-0.07444	0
510.001	-0.0756	0
511.001	-0.07677	0
512.001	-0.07795	0
513.001	-0.07914	0
514.001	-0.08033	0
515.001	-0.08152	0
516.001	-0.08273	0
517.001	-0.08394	0
518.001	-0.08515	0
519.001	-0.08637	0
520.001	-0.0876	0
521.001	-0.08884	0
522.001	-0.09008	0
523.001	-0.09133	0
524.001	-0.09258	0
525.001	-0.09385	0
526.001	-0.09512	0
527.001	-0.0964	0
528.001	-0.09768	0
529.001	-0.09897	0
530.001	-0.10027	0
531.001	-0.10158	0
532.001	-0.1029	0
533.001	-0.10423	0
534.001	-0.10556	0
535.001	-0.1069	0
536.001	-0.10825	0
537.001	-0.10962	0
538.001	-0.11098	0
539.001	-0.11236	0
540.001	-0.11375	0
541.001	-0.11515	0
542.001	-0.11656	0
543.001	-0.11798	0
544.001	-0.11941	0
545.001	-0.12085	0
546.001	-0.1223	0
547.001	-0.12377	0
548.001	-0.12524	0
549.001	-0.12673	0
550.001	-0.12823	0
551.001	-0.12975	0
552.001	-0.13127	0
553.001	-0.13281	0
554.001	-0.13437	0
555.001	-0.13594	0
556.001	-0.13752	0
557.001	-0.13912	0
558.001	-0.14074	0
559.001	-0.14237	0
560.001	-0.14402	0
561.001	-0.14569	0
562.001	-0.14738	0
563.001	-0.14908	0
564.001	-0.15081	0
565.001	-0.15256	0
566.001	-0.15433	0
567.001	-0.15612	0
568.001	-0.15794	0
569.001	-0.15978	0
570.001	-0.16165	0
571.001	-0.16355	0
572.001	-0.16548	0
573.001	-0.16744	0
574.001	-0.16943	0
575.001	-0.17145	0
576.001	-0.17352	0
577.001	-0.17562	0
578.001	-0.17776	0
579.001	-0.17995	0
580.001	-0.18219	0
581.001	-0.18448	0
582.001	-0.18683	0
583.001	-0.18924	0
584.001	-0.19171	0
585.001	-0.19426	0
586.001	-0.19689	0
587.001	-0.19961	0
588.001	-0.20244	0
589.001	-0.20537	0
590.001	-0.20844	0
591.001	-0.21166	0
592.001	-0.21506	0
593.001	-0.21867	0
594.001	-0.22254	0
595.001	-0.22674	0
596.001	-0.23138	0
597.001	-0.23664	0
598.001	-0.24287	0
599.001	-0.25098	0
600.001	-0.27053	-0.00062
601.001	-0.27052	-0.01956
602.001	-0.27051	-0.02764
603.001	-0.27049	-0.03384
604.001	-0.27047	-0.03906
605.001	-0.27044	-0.04365
606.001	-0.27041	-0.0478
607.001	-0.27038	-0.05161
608.001	-0.27034	-0.05515
609.001	-0.2703	-0.05847
610.001	-0.27025	-0.06161
611.001	-0.2702	-0.06459
612.001	-0.27014	-0.06742
613.001	-0.27008	-0.07014
614.001	-0.27002	-0.07275
615.001	-0.26995	-0.07527
616.001	-0.26988	-0.07769
617.001	-0.2698	-0.08004
618.001	-0.26972	-0.08231
619.001	-0.26964	-0.08451
620.001	-0.26955	-0.08665
621.001	-0.26945	-0.08874
622.001	-0.26935	-0.09077
623.001	-0.26925	-0.09274
624.001	-0.26914	-0.09467
625.001	-0.26903	-0.09655
626.001	-0.26892	-0.09839
627.001	-0.2688	-0.10019
628.001	-0.26867	-0.10195
629.001	-0.26854	-0.10367
630.001	-0.26841	-0.10535
631.001	-0.26827	-0.107
632.001	-0.26813	-0.10862
633.001	-0.26798	-0.11021
634.001	-0.26783	-0.11176
635.001	-0.26767	-0.11329
636.001	-0.26751	-0.11479
637.001	-0.26735	-0.11626
638.001	-0.26718	-0.1177
639.001	-0.26701	-0.11912
640.001	-0.26683	-0.12051
641.001	-0.26665	-0.12188
642.001	-0.26646	-0.12322
643.001	-0.26627	-0.12454
644.001	-0.26608	-0.12584
645.001	-0.26588	-0.12711
646.001	-0.26567	-0.12836
647.001	-0.26546	-0.1296
648.001	-0.26525	-0.13081
649.001	-0.26503	-0.132
650.001	-0.26481	-0.13317
651.001	-0.26458	-0.13432
652.001	-0.26435	-0.13545
653.001	-0.26411	-0.13656
654.001	-0.26387	-0.13765
655.001	-0.26363	-0.13873
656.001	-0.26338	-0.13978
657.001	-0.26313	-0.14082
658.001	-0.26287	-0.14184
659.001	-0.26261	-0.14284
660.001	-0.26234	-0.14382
661.001	-0.26207	-0.14479
662.001	-0.26179	-0.14574
663.001	-0.26151	-0.14668
664.001	-0.26122	-0.14759
665.001	-0.26093	-0.14849
666.001	-0.26064	-0.14938
667.001	-0.26034	-0.15024
668.001	-0.26003	-0.1511
669.001	-0.25973	-0.15193
670.001	-0.25941	-0.15275
671.001	-0.2591	-0.15355
672.001	-0.25877	-0.15434
673.001	-0.25845	-0.15511
674.001	-0.25812	-0.15587
675.001	-0.25778	-0.15661
676.001	-0.25744	-0.15734
677.001	-0.25709	-0.15805
678.001	-0.25674	-0.15874
679.001	-0.25639	-0.15942
680.001	-0.25603	-0.16009
681.001	-0.25567	-0.16073
682.001	-0.2553	-0.16137
683.001	-0.25493	-0.16199
684.001	-0.25455	-0.16259
685.001	-0.25417	-0.16318
686.001	-0.25378	-0.16376
687.001	-0.25339	-0.16431
688.001	-0.253	-0.16486
689.001	-0.25259	-0.16539
690.001	-0.25219	-0.1659
691.001	-0.25178	-0.1664
692.001	-0.25137	-0.16689
693.001	-0.25095	-0.16736
694.001	-0.25052	-0.16781
695.001	-0.2501	-0.16825
696.001	-0.24966	-0.16868
697.001	-0.24923	-0.16909
698.001	-0.24878	-0.16948
699.001	-0.24834	-0.16986
700.001	-0.24789	-0.17023
701.001	-0.24743	-0.17058
702.001	-0.24697	-0.17092
703.001	-0.2465	-0.17124
704.001	-0.24603	-0.17154
705.001	-0.24556	-0.17183
706.001	-0.24508	-0.17211
707.001	-0.2446	-0.17237
708.001	-0.24411	-0.17262
709.001	-0.24361	-0.17285
710.001	-0.24312	-0.17306
711.001	-0.24261	-0.17326
712.001	-0.24211	-0.17344
713.001	-0.2416	-0.17361
714.001	-0.24108	-0.17377
715.001	-0.24056	-0.17391
716.001	-0.24003	-0.17403
717.001	-0.2395	-0.17414
718.001	-0.23897	-0.17423
719.001	-0.23843	-0.17431
720.001	-0.23788	-0.17437
721.001	-0.23733	-0.17441
722.001	-0.23678	-0.17444
723.001	-0.23622	-0.17445
724.001	-0.23566	-0.17445
725.001	-0.23509	-0.17443
726.001	-0.23452	-0.1744
727.001	-0.23394	-0.17435
728.001	-0.23336	-0.17428
729.001	-0.23277	-0.1742
730.001	-0.23218	-0.1741
731.001	-0.23159	-0.17398
732.001	-0.23099	-0.17385
733.001	-0.23038	-0.1737
734.001	-0.22977	-0.17353
735.001	-0.22916	-0.17335
736.001	-0.22854	-0.17315
737.001	-0.22792	-0.17294
738.001	-0.22729	-0.1727
739.001	-0.22666	-0.17245
740.001	-0.22602	-0.17219
741.001	-0.22538	-0.1719
742.001	-0.22473	-0.1716
743.001	-0.22408	-0.17128
744.001	-0.22343	-0.17095
745.001	-0.22277	-0.17059
746.001	-0.2221	-0.17022
747.001	-0.22143	-0.16983
748.001	-0.22076	-0.16942
749.001	-0.22008	-0.169
750.001	-0.2194	-0.16856
751.001	-0.21871	-0.16809
752.001	-0.21802	-0.16761
753.001	-0.21732	-0.16712
754.001	-0.21662	-0.1666
755.001	-0.21591	-0.16607
756.001	-0.2152	-0.16551
757.001	-0.21448	-0.16494
758.001	-0.21376	-0.16435
759.001	-0.21304	-0.16374
760.001	-0.21231	-0.16311
761.001	-0.21158	-0.16246
762.001	-0.21084	-0.16179
763.001	-0.2101	-0.16111
764.001	-0.20935	-0.1604
765.001	-0.2086	-0.15967
766.001	-0.20784	-0.15893
767.001	-0.20708	-0.15816
768.001	-0.20632	-0.15737
769.001	-0.20555	-0.15657
770.001	-0.20477	-0.15574
771.001	-0.204	-0.15489
772.001	-0.20321	-0.15402
773.001	-0.20243	-0.15314
774.001	-0.20163	-0.15223
775.001	-0.20084	-0.1513
776.001	-0.20004	-0.15034
777.001	-0.19923	-0.14937
778.001	-0.19842	-0.14838
779.001	-0.19761	-0.14736
780.001	-0.19679	-0.14632
781.001	-0.19597	-0.14527
782.001	-0.19514	-0.14418
783.001	-0.19431	-0.14308
784.001	-0.19347	-0.14196
785.001	-0.19263	-0.14081
786.001	-0.19179	-0.13964
787.001	-0.19094	-0.13844
788.001	-0.19008	-0.13723
789.001	-0.18922	-0.13599
790.001	-0.18836	-0.13473
791.001	-0.1875	-0.13344
792.001	-0.18663	-0.13213
793.001	-0.18575	-0.1308
794.001	-0.18487	-0.12944
795.001	-0.18399	-0.12806
796.001	-0.1831	-0.12666
797.001	-0.18221	-0.12523
798.001	-0.18131	-0.12378
799.001	-0.18041	-0.1223
800.001	-0.17951	-0.1208
801.001	-0.1786	-0.11927
802.001	-0.17768	-0.11772
803.001	-0.17677	-0.11614
804.001	-0.17585	-0.11453
805.001	-0.17492	-0.1129
806.001	-0.17399	-0.11125
807.001	-0.17306	-0.10957
808.001	-0.17212	-0.10786
809.001	-0.17118	-0.10612
810.001	-0.17023	-0.10436
811.001	-0.16928	-0.10258
812.001	-0.16833	-0.10076
813.001	-0.16737	-0.09892
814.001	-0.16641	-0.09705
815.001	-0.16544	-0.09515
816.001	-0.16447	-0.09323
817.001	-0.16349	-0.09127
818.001	-0.16252	-0.08929
819.001	-0.16153	-0.08728
820.001	-0.16055	-0.08524
821.001	-0.15956	-0.08317
822.001	-0.15856	-0.08108
823.001	-0.15757	-0.07895
824.001	-0.15657	-0.0768
825.001	-0.15556	-0.07461
826.001	-0.15455	-0.07239
827.001	-0.15354	-0.07015
828.001	-0.15252	-0.06787
829.001	-0.1515	-0.06556
830.001	-0.15048	-0.06323
831.001	-0.14945	-0.06086
832.001	-0.14842	-0.05846
833.001	-0.14738	-0.05602
834.001	-0.14634	-0.05356
835.001	-0.1453	-0.05106
836.001	-0.14425	-0.04853
837.001	-0.1432	-0.04597
838.001	-0.14215	-0.04338
839.001	-0.14109	-0.04075
840.001	-0.14003	-0.03809
841.001	-0.13897	-0.03539
842.001	-0.1379	-0.03267
843.001	-0.13683	-0.0299
844.001	-0.13576	-0.0271
845.001	-0.13468	-0.02427
846.001	-0.1336	-0.0214
847.001	-0.13251	-0.0185
848.001	-0.13143	-0.01556
849.001	-0.13033	-0.01259
850.001	-0.12924	-0.00958
851.001	-0.12814	-0.00653
852.001	-0.12704	-0.00345
853.001	-0.12594	-0.00033
854.001	-0.12483	0.00283
855.001	-0.12372	0.00603
856.001	-0.12261	0.00926
857.001	-0.12149	0.01254
858.001	-0.12037	0.01585
859.001	-0.11925	0.0192
860.001	-0.11812	0.02259
861.001	-0.11699	0.02602
862.001	-0.11586	0.02949
863.001	-0.11473	0.033
864.001	-0.11359	0.03655
865.001	-0.11245	0.04014
866.001	-0.1113	0.04377
867.001	-0.11016	0.04745
868.001	-0.10901	0.05116
869.001	-0.10786	0.05492
870.001	-0.1067	0.05873
871.001	-0.10555	0.06257
872.001	-0.10439	0.06646
873.001	-0.10323	0.07039
874.001	-0.10206	0.07437
875.001	-0.1009	0.07839
876.001	-0.09973	0.08246
877.001	-0.09855	0.08657
878.001	-0.09738	0.09073
879.001	-0.0962	0.09493
880.001	-0.09502	0.09918
881.001	-0.09384	0.10348
882.001	-0.09266	0.10782
883.001	-0.09147	0.11222
884.001	-0.09029	0.11666
885.001	-0.0891	0.12115
886.001	-0.0879	0.12569
887.001	-0.08671	0.13028
888.001	-0.08551	0.13492
889.001	-0.08431	0.13961
890.001	-0.08311	0.14435
891.001	-0.08191	0.14914
892.001	-0.08071	0.15399
893.001	-0.0795	0.15889
894.001	-0.0783	0.16384
895.001	-0.07709	0.16884
896.001	-0.07588	0.1739
897.001	-0.07466	0.17901
898.001	-0.07345	0.18418
899.001	-0.07223	0.1894
900.001	-0.07102	0.19468
901.001	-0.0698	0.20001
902.001	-0.06858	0.20541
903.001	-0.06736	0.21086
904.001	-0.06614	0.21637
905.001	-0.06491	0.22193
906.001	-0.06369	0.22756
907.001	-0.06246	0.23325
908.001	-0.06124	0.23899
909.001	-0.06001	0.2448
910.001	-0.05878	0.25067
911.001	-0.05755	0.2566
912.001	-0.05632	0.2626
913.001	-0.05509	0.26866
914.001	-0.05386	0.27478
915.001	-0.05263	0.28097
916.001	-0.0514	0.28723
917.001	-0.05016	0.29355
918.001	-0.04893	0.29993
919.001	-0.04769	0.30639
920.001	-0.04646	0.31291
921.001	-0.04523	0.3195
922.001	-0.04399	0.32616
923.001	-0.04275	0.3329
924.001	-0.04152	0.3397
925.001	-0.04028	0.34657
926.001	-0.03905	0.35352
927.001	-0.03781	0.36054
928.001	-0.03658	0.36764
929.001	-0.03534	0.37481
930.001	-0.03411	0.38206
931.001	-0.03288	0.38938
932.001	-0.03164	0.39678
933.001	-0.03041	0.40426
934.001	-0.02918	0.41182
935.001	-0.02795	0.41946
936.001	-0.02672	0.42718
937.001	-0.02549	0.43499
938.001	-0.02426	0.44287
939.001	-0.02303	0.45084
940.001	-0.0218	0.4589
941.001	-0.02058	0.46704
942.001	-0.01935	0.47526
943.001	-0.01813	0.48358
944.001	-0.01691	0.49198
945.001	-0.01569	0.50048
946.001	-0.01447	0.50906
947.001	-0.01325	0.51774
948.001	-0.01204	0.52651
949.001	-0.01082	0.53537
950.001	-0.00961	0.54433
951.001	-0.0084	0.55339
952.001	-0.00719	0.56254
953.001	-0.00599	0.5718
954.001	-0.00479	0.58115
955.001	-0.00359	0.59061
956.001	-0.00239	0.60017
957.001	-0.00119	0.60983
958.001	0	0.6196
959.001	0.00119	0.62947
960.001	0.00238	0.63946
961.001	0.00356	0.64955
962.001	0.00474	0.65976
963.001	0.00592	0.67007
964.001	0.0071	0.68051
965.001	0.00827	0.69105
966.001	0.00944	0.70172
967.001	0.0106	0.7125
968.001	0.01176	0.72341
969.001	0.01292	0.73443
970.001	0.01407	0.74558
971.001	0.01522	0.75686
972.001	0.01636	0.76826
973.001	0.01751	0.7798
974.001	0.01864	0.79146
975.001	0.01977	0.80326
976.001	0.0209	0.81519
977.001	0.02202	0.82727
978.001	0.02314	0.83948
979.001	0.02425	0.85183
980.001	0.02536	0.86432
981.001	0.02646	0.87696
982.001	0.02756	0.88975
983.001	0.02865	0.90269
984.001	0.02974	0.91579
985.001	0.03082	0.92904
986.001	0.03189	0.94244
987.001	0.03296	0.95601
988.001	0.03403	0.96974
989.001	0.03508	0.98364
990.001	0.03613	0.99771
991.001	0.03718	1.01194
992.001	0.03821	1.02636
993.001	0.03924	1.04095
994.001	0.04027	1.05572
995.001	0.04129	1.07068
996.001	0.0423	1.08582
997.001	0.0433	1.10116
998.001	0.04429	1.11669
999.001	0.04528	1.13242
1000.001	0.04626	1.14835
1001.001	0.04723	1.16449
1002.001	0.0482	1.18083
1003.001	0.04915	1.1974
1004.001	0.0501	1.21418
1005.001	0.05104	1.23119
1006.001	0.05197	1.24842
1007.001	0.0529	1.26589
1008.001	0.05381	1.2836
1009.001	0.05472	1.30155
1010.001	0.05561	1.31974
1011.001	0.0565	1.3382
1012.001	0.05738	1.35691
1013.001	0.05825	1.37589
1014.001	0.05911	1.39514
1015.001	0.05996	1.41468
1016.001	0.0608	1.43449
1017.001	0.06163	1.45461
1018.001	0.06246	1.47502
1019.001	0.06327	1.49574
1020.001	0.06407	1.51678
1021.001	0.06486	1.53814
1022.001	0.06564	1.55984
1023.001	0.06642	1.58189
1024.001	0.06718	1.60428
1025.001	0.06793	1.62704
1026.001	0.06867	1.65018
1027.001	0.0694	1.6737
1028.001	0.07012	1.69762
1029.001	0.07084	1.72196
1030.001	0.07154	1.74672
1031.001	0.07223	1.77191
1032.001	0.07291	1.79757
1033.001	0.07358	1.82369
1034.001	0.07425	1.8503
1035.001	0.0749	1.87742
1036.001	0.07554	1.90507
1037.001	0.07618	1.93326
1038.001	0.07681	1.96202
1039.001	0.07742	1.99138
1040.001	0.07804	2.02136
1041.001	0.07864	2.05199
1042.001	0.07924	2.08329
1043.001	0.07984	2.11531
1044.001	0.08042	2.14807
1045.001	0.08101	2.18163
1046.001	0.0816	2.21601
1047.001	0.08218	2.25128
1048.001	0.08276	2.28747
1049.001	0.08335	2.32466
1050.001	0.08394	2.3629
1051.001	0.08454	2.40227
1052.001	0.08516	2.44285
1053.001	0.08578	2.48473
1054.001	0.08643	2.52803
1055.001	0.0871	2.57286
1056.001	0.0878	2.61938
1057.001	0.08854	2.66775
1058.001	0.08932	2.71817
1059.001	0.09017	2.77089
1060.001	0.09108	2.82621
1061.001	0.0921	2.8845
1062.001	0.09322	2.94624
1063.001	0.09451	3.01206
1064.001	0.09598	3.08282
1065.001	0.09773	3.15975
1066.001	0.09985	3.2447
1067.001	0.10253	3.34076
1068.001	0.10612	3.45378
1069.001	0.11151	3.59821
1070.001	0.12396	3.85689
1071.001	-0.20376	3.99997
1072.001	-0.36077	4.01629
1073.001	-0.48147	4.02999
1074.001	-0.58426	4.04232
1075.001	-0.67593	4.05373
1076.001	-0.75986	4.06446
1077.001	-0.83803	4.07464
1078.001	-0.91172	4.08438
1079.001	-0.9818	4.09373
1080.001	-1.04892	4.10274
1081.001	-1.11354	4.11144
1082.001	-1.17604	4.11986
1083.001	-1.2367	4.12802
1084.001	-1.29576	4.13595
1085.001	-1.35341	4.14364
1086.001	-1.40981	4.15113
1087.001	-1.46509	4.15841
1088.001	-1.51937	4.1655
1089.001	-1.57276	4.17241
1090.001	-1.62532	4.17913
1091.001	-1.67714	4.18568
1092.001	-1.72829	4.19206
1093.001	-1.77882	4.19828
1094.001	-1.82878	4.20434
1095.001	-1.87822	4.21024
1096.001	-1.92718	4.21598
1097.001	-1.9757	4.22158
1098.001	-2.02381	4.22702
1099.001	-2.07154	4.23232
1100.001	-2.11892	4.23747
1101.001	-2.16598	4.24248
1102.001	-2.21274	4.24735
1103.001	-2.25922	4.25208
1104.001	-2.30543	4.25667
1105.001	-2.35141	4.26112
1106.001	-2.39716	4.26544
1107.001	-2.44271	4.26962
1108.001	-2.48806	4.27366
1109.001	-2.53323	4.27757
1110.001	-2.57824	4.28135
1111.001	-2.62309	4.285
1112.001	-2.6678	4.28851
1113.001	-2.71237	4.29189
1114.001	-2.75682	4.29514
1115.001	-2.80116	4.29826
1116.001	-2.84539	4.30124
1117.001	-2.88953	4.3041
1118.001	-2.93357	4.30683
1119.001	-2.97754	4.30942
1120.001	-3.02143	4.31188
1121.001	-3.06525	4.31422
1122.001	-3.10901	4.31642
1123.001	-3.15272	4.3185
1124.001	-3.19637	4.32044
1125.001	-3.23998	4.32225
1126.001	-3.28355	4.32393
1127.001	-3.32709	4.32548
1128.001	-3.3706	4.3269
1129.001	-3.41408	4.32819
1130.001	-3.45754	4.32935
1131.001	-3.50099	4.33037
1132.001	-3.54442	4.33126
1133.001	-3.58784	4.33203
1134.001	-3.63126	4.33265
1135.001	-3.67467	4.33315
1136.001	-3.71809	4.33351
1137.001	-3.76151	4.33374
1138.001	-3.80494	4.33384
1139.001	-3.84838	4.3338
1140.001	-3.89183	4.33363
1141.001	-3.9353	4.33332
1142.001	-3.97879	4.33288
1143.001	-4.02229	4.3323
1144.001	-4.06582	4.33158
1145.001	-4.10938	4.33073
1146.001	-4.15297	4.32974
1147.001	-4.19658	4.32861
1148.001	-4.24023	4.32735
1149.001	-4.28392	4.32595
1150.001	-4.32764	4.3244
1151.001	-4.37139	4.32272
1152.001	-4.41519	4.3209
1153.001	-4.45903	4.31894
1154.001	-4.50292	4.31683
1155.001	-4.54685	4.31458
1156.001	-4.59082	4.3122
1157.001	-4.63485	4.30966
1158.001	-4.67892	4.30699
1159.001	-4.72305	4.30417
1160.001	-4.76723	4.3012
1161.001	-4.81146	4.2981
1162.001	-4.85575	4.29484
1163.001	-4.9001	4.29144
1164.001	-4.94451	4.28789
1165.001	-4.98897	4.28419
1166.001	-5.0335	4.28034
1167.001	-5.07809	4.27635
1168.001	-5.12274	4.2722
1169.001	-5.16745	4.26791
1170.001	-5.21223	4.26346
1171.001	-5.25708	4.25886
1172.001	-5.30199	4.25411
1173.001	-5.34697	4.2492
1174.001	-5.39202	4.24414
1175.001	-5.43715	4.23893
1176.001	-5.48234	4.23356
1177.001	-5.5276	4.22803
1178.001	-5.57294	4.22235
1179.001	-5.61835	4.21651
1180.001	-5.66383	4.21051
1181.001	-5.70939	4.20436
1182.001	-5.75503	4.19804
1183.001	-5.80074	4.19156
1184.001	-5.84653	4.18492
1185.001	-5.89239	4.17812
1186.001	-5.93834	4.17115
1187.001	-5.98437	4.16402
1188.001	-6.03047	4.15673
1189.001	-6.07666	4.14927
1190.001	-6.12292	4.14165
1191.001	-6.16927	4.13385
1192.001	-6.21571	4.1259
1193.001	-6.26222	4.11777
1194.001	-6.30882	4.10947
1195.001	-6.3555	4.101
1196.001	-6.40227	4.09236
1197.001	-6.44912	4.08355
1198.001	-6.49606	4.07457
1199.001	-6.54309	4.06541
1200.001	-6.5902	4.05608
1201.001	-6.6374	4.04657
1202.001	-6.68468	4.03688
1203.001	-6.73206	4.02702
1204.001	-6.77952	4.01698
1205.001	-6.82707	4.00677
1206.001	-6.87471	3.99637
1207.001	-6.92244	3.98579
1208.001	-6.97026	3.97503
1209.001	-7.01817	3.96409
1210.001	-7.06617	3.95296
1211.001	-7.11427	3.94165
1212.001	-7.16245	3.93016
1213.001	-7.21073	3.91847
1214.001	-7.2591	3.90661
1215.001	-7.30756	3.89455
1216.001	-7.35611	3.8823
1217.001	-7.40476	3.86987
1218.001	-7.4535	3.85724
1219.001	-7.50233	3.84442
1220.001	-7.55126	3.83141
1221.001	-7.60029	3.81821
1222.001	-7.6494	3.80481
1223.001	-7.69861	3.79121
1224.001	-7.74792	3.77742
1225.001	-7.79732	3.76343
1226.001	-7.84682	3.74924
1227.001	-7.89641	3.73485
1228.001	-7.9461	3.72026
1229.001	-7.99588	3.70547
1230.001	-8.04577	3.69048
1231.001	-8.09574	3.67528
1232.001	-8.14582	3.65987
1233.001	-8.19599	3.64427
1234.001	-8.24625	3.62845
1235.001	-8.29662	3.61243
1236.001	-8.34708	3.59619
1237.001	-8.39764	3.57975
1238.001	-8.4483	3.5631
1239.001	-8.49905	3.54623
1240.001	-8.5499	3.52915
1241.001	-8.60085	3.51186
1242.001	-8.6519	3.49435
1243.001	-8.70305	3.47662
1244.001	-8.75429	3.45868
1245.001	-8.80564	3.44052
1246.001	-8.85708	3.42214
1247.001	-8.90862	3.40353
1248.001	-8.96026	3.38471
1249.001	-9.01199	3.36566
1250.001	-9.06383	3.34639
1251.001	-9.11576	3.32689
1252.001	-9.1678	3.30717
1253.001	-9.21993	3.28721
1254.001	-9.27216	3.26703
1255.001	-9.32449	3.24662
1256.001	-9.37692	3.22598
1257.001	-9.42945	3.2051
1258.001	-9.48208	3.18399
1259.001	-9.5348	3.16265
1260.001	-9.58763	3.14107
1261.001	-9.64055	3.11925
1262.001	-9.69358	3.0972
1263.001	-9.7467	3.07491
1264.001	-9.79992	3.05237
1265.001	-9.85324	3.02959
1266.001	-9.90666	3.00657
1267.001	-9.96018	2.98331
1268.001	-10.0138	2.9598
1269.001	-10.06751	2.93604
1270.001	-10.12133	2.91203
1271.001	-10.17524	2.88778
1272.001	-10.22926	2.86327
1273.001	-10.28337	2.83851
1274.001	-10.33758	2.8135
1275.001	-10.39189	2.78823
1276.001	-10.44629	2.76271
1277.001	-10.5008	2.73693
1278.001	-10.5554	2.71089
1279.001	-10.6101	2.6846
1280.001	-10.6649	2.65804
1281.001	-10.7198	2.63122
1282.001	-10.7748	2.60413
1283.001	-10.82989	2.57678
1284.001	-10.88508	2.54917
1285.001	-10.94037	2.52128
1286.001	-10.99576	2.49313
1287.001	-11.05124	2.46471
1288.001	-11.10682	2.43601
1289.001	-11.1625	2.40704
1290.001	-11.21827	2.3778
1291.001	-11.27415	2.34828
1292.001	-11.33011	2.31849
1293.001	-11.38618	2.28841
1294.001	-11.44234	2.25806
1295.001	-11.49859	2.22742
1296.001	-11.55495	2.1965
1297.001	-11.61139	2.16529
1298.001	-11.66794	2.1338
1299.001	-11.72458	2.10203
1300.001	-11.78131	2.06996
1301.001	-11.83814	2.0376
1302.001	-11.89506	2.00496
1303.001	-11.95208	1.97201
1304.001	-12.00919	1.93878
1305.001	-12.06639	1.90524
1306.001	-12.12369	1.87141
1307.001	-12.18109	1.83729
1308.001	-12.23857	1.80286
1309.001	-12.29615	1.76812
1310.001	-12.35382	1.73309
1311.001	-12.41158	1.69775
1312.001	-12.46944	1.6621
1313.001	-12.52739	1.62614
1314.001	-12.58543	1.58988
1315.001	-12.64356	1.5533
1316.001	-12.70178	1.51641
1317.001	-12.76009	1.4792
1318.001	-12.8185	1.44168
1319.001	-12.87699	1.40384
1320.001	-12.93557	1.36568
1321.001	-12.99424	1.3272
1322.001	-13.05301	1.2884
1323.001	-13.11186	1.24927
1324.001	-13.1708	1.20982
1325.001	-13.22982	1.17003
1326.001	-13.28894	1.12992
1327.001	-13.34814	1.08948
1328.001	-13.40743	1.04871
1329.001	-13.46681	1.0076
1330.001	-13.52627	0.96616
1331.001	-13.58582	0.92438
1332.001	-13.64545	0.88225
1333.001	-13.70517	0.83979
1334.001	-13.76497	0.79699
1335.001	-13.82486	0.75384
1336.001	-13.88483	0.71034
1337.001	-13.94489	0.6665
1338.001	-14.00503	0.6223
1339.001	-14.06525	0.57775
1340.001	-14.12556	0.53286
1341.001	-14.18594	0.4876
1342.001	-14.24641	0.44199
1343.001	-14.30696	0.39602
1344.001	-14.36758	0.34969
1345.001	-14.42829	0.30299
1346.001	-14.48908	0.25593
1347.001	-14.54995	0.20851
1348.001	-14.61089	0.16072
1349.001	-14.67192	0.11255
1350.001	-14.73302	0.06402
1351.001	-14.7942	0.01511
1352.001	-14.85545	-0.03417
1353.001	-14.91678	-0.08383
1354.001	-14.97819	-0.13387
1355.001	-15.03967	-0.1843
1356.001	-15.10123	-0.2351
1357.001	-15.16285	-0.28629
1358.001	-15.22456	-0.33787
1359.001	-15.28633	-0.38984
1360.001	-15.34818	-0.4422
1361.001	-15.4101	-0.49495
1362.001	-15.47209	-0.54809
1363.001	-15.53415	-0.60164
1364.001	-15.59628	-0.65558
1365.001	-15.65848	-0.70993
1366.001	-15.72074	-0.76468
1367.001	-15.78308	-0.81983
1368.001	-15.84548	-0.87539
1369.001	-15.90795	-0.93136
1370.001	-15.97049	-0.98774
1371.001	-16.03309	-1.04454
1372.001	-16.09575	-1.10175
1373.001	-16.15848	-1.15938
1374.001	-16.22127	-1.21743
1375.001	-16.28413	-1.27591
1376.001	-16.34704	-1.3348
1377.001	-16.41002	-1.39413
1378.001	-16.47306	-1.45388
1379.001	-16.53616	-1.51407
1380.001	-16.59931	-1.57468
1381.001	-16.66253	-1.63574
1382.001	-16.7258	-1.69723
1383.001	-16.78913	-1.75916
1384.001	-16.85252	-1.82153
1385.001	-16.91596	-1.88435
1386.001	-16.97945	-1.94762
1387.001	-17.043	-2.01133
1388.001	-17.1066	-2.0755
1389.001	-17.17025	-2.14012
1390.001	-17.23396	-2.2052
1391.001	-17.29771	-2.27073
1392.001	-17.36151	-2.33673
1393.001	-17.42536	-2.40319
1394.001	-17.48926	-2.47011
1395.001	-17.55321	-2.53751
1396.001	-17.6172	-2.60537
1397.001	-17.68124	-2.67371
1398.001	-17.74532	-2.74252
1399.001	-17.80945	-2.81182
1400.001	-17.87361	-2.88159
1401.001	-17.93782	-2.95184
1402.001	-18.00207	-3.02258
1403.001	-18.06636	-3.09381
1404.001	-18.13068	-3.16553
1405.001	-18.19505	-3.23775
1406.001	-18.25945	-3.31046
1407.001	-18.32388	-3.38366
1408.001	-18.38835	-3.45737
1409.001	-18.45286	-3.53159
1410.001	-18.51739	-3.6063
1411.001	-18.58196	-3.68153
1412.001	-18.64656	-3.75727
1413.001	-18.71119	-3.83353
1414.001	-18.77584	-3.9103
1415.001	-18.84052	-3.98759
1416.001	-18.90523	-4.0654
1417.001	-18.96997	-4.14374
1418.001	-19.03472	-4.22261
1419.001	-19.0995	-4.30201
1420.001	-19.1643	-4.38194
1421.001	-19.22912	-4.46241
1422.001	-19.29396	-4.54342
1423.001	-19.35882	-4.62497
1424.001	-19.42369	-4.70707
1425.001	-19.48858	-4.78971
1426.001	-19.55349	-4.87291
1427.001	-19.6184	-4.95666
1428.001	-19.68333	-5.04097
1429.001	-19.74827	-5.12583
1430.001	-19.81322	-5.21127
1431.001	-19.87817	-5.29726
1432.001	-19.94314	-5.38383
1433.001	-20.0081	-5.47096
1434.001	-20.07308	-5.55868
1435.001	-20.13805	-5.64697
1436.001	-20.20302	-5.73584
1437.001	-20.268	-5.8253
1438.001	-20.33297	-5.91534
1439.001	-20.39794	-6.00598
1440.001	-20.4629	-6.09721
1441.001	-20.52786	-6.18904
1442.001	-20.59281	-6.28147
1443.001	-20.65776	-6.3745
1444.001	-20.72269	-6.46814
1445.001	-20.78761	-6.56239
1446.001	-20.85251	-6.65726
1447.001	-20.9174	-6.75274
1448.001	-20.98228	-6.84884
1449.001	-21.04713	-6.94557
1450.001	-21.11197	-7.04292
1451.001	-21.17679	-7.14091
1452.001	-21.24158	-7.23953
1453.001	-21.30634	-7.33878
1454.001	-21.37109	-7.43868
1455.001	-21.4358	-7.53923
1456.001	-21.50048	-7.64042
1457.001	-21.56513	-7.74226
1458.001	-21.62975	-7.84477
1459.001	-21.69433	-7.94793
1460.001	-21.75888	-8.05175
1461.001	-21.82339	-8.15624
1462.001	-21.88785	-8.2614
1463.001	-21.95228	-8.36724
1464.001	-22.01666	-8.47375
1465.001	-22.081	-8.58095
1466.001	-22.14528	-8.68883
1467.001	-22.20952	-8.7974
1468.001	-22.2737	-8.90667
1469.001	-22.33784	-9.01663
1470.001	-22.40191	-9.12729
1471.001	-22.46593	-9.23866
1472.001	-22.52989	-9.35074
1473.001	-22.59379	-9.46354
1474.001	-22.65762	-9.57705
1475.001	-22.72139	-9.69128
1476.001	-22.78509	-9.80624
1477.001	-22.84872	-9.92193
1478.001	-22.91227	-10.03835
1479.001	-22.97576	-10.15551
1480.001	-23.03916	-10.27341
1481.001	-23.10249	-10.39207
1482.001	-23.16573	-10.51147
1483.001	-23.2289	-10.63163
1484.001	-23.29197	-10.75255
1485.001	-23.35496	-10.87423
1486.001	-23.41786	-10.99668
1487.001	-23.48066	-11.11991
1488.001	-23.54337	-11.24391
1489.001	-23.60598	-11.3687
1490.001	-23.66849	-11.49427
1491.001	-23.7309	-11.62064
1492.001	-23.79321	-11.7478
1493.001	-23.8554	-11.87577
1494.001	-23.91749	-12.00454
1495.001	-23.97946	-12.13412
1496.001	-24.04132	-12.26452
1497.001	-24.10306	-12.39574
1498.001	-24.16468	-12.52778
1499.001	-24.22617	-12.66065

==> anc/eta_prop_3PV_multi_py.pdf/inverse_eta_prop_M325_3PV.dat <==
M -> 325	Ms -> 558.77878960806286098287581742412301344007866984103647125118646173669135099349783`60.	L -> 781.18098971764548905037558505993400736363920214050941197254419970090144924244619`60.	G1L2 -> 4.92787946560589116956779886973902379528994709007523014946557136983012538029846`60.	KL5 -> 128.71681740590651879460724239539231029833095116906403935354883818381756984168527`60.
p	Re(D^-1)	Im(D^-1)
0.001	0.16763	0.
1.001	0.16763	0.
2.001	0.16763	0.
3.001	0.16762000000000002	0.
4.001	0.16762000000000002	0.
5.001	0.16761	0.
6.001	0.16760000000000003	0.
7.001	0.16759000000000002	0.
8.001	0.16758	0.
9.001	0.16756000000000001	0.
10.001	0.16755	0.
11.001	0.16753	0.
12.001	0.16751000000000002	0.
13.001	0.16749	0.
14.001	0.16747	0.
15.001	0.16744	0.
16.001	0.16742	0.
17.001	0.16739	0.
18.001	0.16736	0.
19.001	0.16733	0.
20.001	0.1673	0.
21.001	0.16727	0.
22.001	0.16723000000000002	0.
23.001	0.16719	0.
24.001	0.16715000000000002	0.
25.001	0.16711	0.
26.001	0.16707000000000002	0.
27.001	0.16703	0.
28.001	0.16698000000000002	0.
29.001	0.16694	0.
30.001	0.16689	0.
31.001	0.16684000000000002	0.
32.001	0.16678	0.
33.001	0.16673000000000002	0.
34.001	0.16668000000000002	0.
35.001	0.16662000000000002	0.
36.001	0.16656	0.
37.001	0.1665	0.
38.001	0.16644	0.
39.001	0.16637000000000002	0.
40.001	0.16631	0.
41.001	0.16624000000000003	0.
42.001	0.16617	0.
43.001	0.16610000000000003	0.
44.001	0.16603	0.
45.001	0.16596000000000002	0.
46.001	0.16588000000000003	0.
47.001	0.16581	0.
48.001	0.16573000000000002	0.
49.001	0.16565000000000002	0.
50.001	0.16557000000000002	0.
51.001	0.16548000000000002	0.
52.001	0.16540000000000002	0.
53.001	0.16531	0.
54.001	0.16522	0.
55.001	0.16513000000000003	0.
56.001	0.16504000000000002	0.
57.001	0.16495	0.
58.001	0.16485000000000002	0.
59.001	0.16476000000000002	0.
60.001	0.16466	0.
61.001	0.16456	0.
62.001	0.16446000000000002	0.
63.001	0.16435000000000002	0.
64.001	0.16425	0.
65.001	0.16414	0.
66.001	0.16403	0.
67.001	0.16392	0.
68.001	0.16381	0.
69.001	0.1637	0.
70.001	0.16358	0.
71.001	0.16347	0.
72.001	0.16335000000000002	0.
73.001	0.16323000000000001	0.
74.001	0.16310000000000002	0.
75.001	0.16298	0.
76.001	0.16286	0.
77.001	0.16273	0.
78.001	0.16260000000000002	0.
79.001	0.16247	0.
80.001	0.16234	0.
81.001	0.16221000000000002	0.
82.001	0.16207000000000002	0.
83.001	0.16193000000000002	0.
84.001	0.1618	0.
85.001	0.16166000000000003	0.
86.001	0.16151000000000001	0.
87.001	0.16137	0.
88.001	0.16122	0.
89.001	0.16108	0.
90.001	0.16093000000000002	0.
91.001	0.16078	0.
92.001	0.16063000000000002	0.
93.001	0.16047	0.
94.001	0.16032000000000002	0.
95.001	0.16016000000000002	0.
96.001	0.16	0.
97.001	0.15984	0.
98.001	0.15968000000000002	0.
99.001	0.15952000000000002	0.
100.001	0.15935000000000002	0.
101.001	0.15918000000000002	0.
102.001	0.15901	0.
103.001	0.15884	0.
104.001	0.15867	0.
105.001	0.1585	0.
106.001	0.15832000000000002	0.
107.001	0.15815	0.
108.001	0.15797	0.
109.001	0.15779	0.
110.001	0.15760000000000002	0.
111.001	0.15742	0.
112.001	0.15723	0.
113.001	0.15705000000000002	0.
114.001	0.15686	0.
115.001	0.15667	0.
116.001	0.15647000000000003	0.
117.001	0.15628	0.
118.001	0.15608000000000002	0.
119.001	0.15588000000000002	0.
120.001	0.15569000000000002	0.
121.001	0.15548	0.
122.001	0.15528	0.
123.001	0.15508000000000002	0.
124.001	0.15487	0.
125.001	0.15466000000000002	0.
126.001	0.15445	0.
127.001	0.15424000000000002	0.
128.001	0.15403	0.
129.001	0.15381	0.
130.001	0.15360000000000001	0.
131.001	0.15338000000000002	0.
132.001	0.15316000000000002	0.
133.001	0.15294000000000002	0.
134.001	0.15271	0.
135.001	0.15249000000000001	0.
136.001	0.15226	0.
137.001	0.15203000000000003	0.
138.001	0.15180000000000002	0.
139.001	0.15157	0.
140.001	0.15134	0.
141.001	0.1511	0.
142.001	0.15086000000000002	0.
143.001	0.15062	0.
144.001	0.15038	0.
145.001	0.15014000000000002	0.
146.001	0.1499	0.
147.001	0.14965	0.
148.001	0.1494	0.
149.001	0.14915	0.
150.001	0.1489	0.
151.001	0.14865	0.
152.001	0.14839000000000002	0.
153.001	0.14814000000000002	0.
154.001	0.14788	0.
155.001	0.14762	0.
156.001	0.14736000000000002	0.
157.001	0.14709	0.
158.001	0.14683000000000002	0.
159.001	0.14656000000000002	0.
160.001	0.14629	0.
161.001	0.14602	0.
162.001	0.14575000000000002	0.
163.001	0.14547000000000002	0.
164.001	0.14520000000000002	0.
165.001	0.14492000000000002	0.
166.001	0.14464000000000002	0.
167.001	0.14436000000000002	0.
168.001	0.14408	0.
169.001	0.14379	0.
170.001	0.14351	0.
171.001	0.14322000000000001	0.
172.001	0.14293	0.
173.001	0.14264000000000002	0.
174.001	0.14234000000000002	0.
175.001	0.14205	0.
176.001	0.14175000000000001	0.
177.001	0.14145000000000002	0.
178.001	0.14115	0.
179.001	0.14085	0.
180.001	0.14054	0.
181.001	0.14024	0.
182.001	0.13993	0.
183.001	0.13962000000000002	0.
184.001	0.13931000000000002	0.
185.001	0.13899	0.
186.001	0.13868	0.
187.001	0.13836	0.
188.001	0.13804000000000002	0.
189.001	0.13772	0.
190.001	0.13740000000000002	0.
191.001	0.13708	0.
192.001	0.13675	0.
193.001	0.13642	0.
194.001	0.13609000000000002	0.
195.001	0.13576000000000002	0.
196.001	0.13543000000000002	0.
197.001	0.13509000000000002	0.
198.001	0.13476000000000002	0.
199.001	0.13442	0.
200.001	0.13408	0.
201.001	0.13374	0.
202.001	0.13339	0.
203.001	0.13305	0.
204.001	0.1327	0.
205.001	0.13235000000000002	0.
206.001	0.132	0.
207.001	0.13164	0.
208.001	0.13129000000000002	0.
209.001	0.13093000000000002	0.
210.001	0.13057000000000002	0.
211.001	0.13021000000000002	0.
212.001	0.12985000000000002	0.
213.001	0.12949000000000002	0.
214.001	0.12912	0.
215.001	0.12875	0.
216.001	0.12838000000000002	0.
217.001	0.12801	0.
218.001	0.12764	0.
219.001	0.12726	0.
220.001	0.12688000000000002	0.
221.001	0.1265	0.
222.001	0.12612	0.
223.001	0.12574000000000002	0.
224.001	0.12535000000000002	0.
225.001	0.12497000000000001	0.
226.001	0.12458000000000001	0.
227.001	0.12419000000000001	0.
228.001	0.12380000000000001	0.
229.001	0.12340000000000001	0.
230.001	0.12301000000000001	0.
231.001	0.12261000000000001	0.
232.001	0.12221000000000001	0.
233.001	0.12181000000000002	0.
234.001	0.12140000000000001	0.
235.001	0.12100000000000001	0.
236.001	0.12059000000000002	0.
237.001	0.12018000000000001	0.
238.001	0.11977000000000002	0.
239.001	0.11936000000000001	0.
240.001	0.11894	0.
241.001	0.11852000000000001	0.
242.001	0.11810000000000001	0.
243.001	0.11768	0.
244.001	0.11726	0.
245.001	0.11684000000000001	0.
246.001	0.11641000000000001	0.
247.001	0.11598000000000001	0.
248.001	0.11555000000000001	0.
249.001	0.11512000000000001	0.
250.001	0.11468	0.
251.001	0.11425	0.
252.001	0.11381000000000001	0.
253.001	0.11337000000000001	0.
254.001	0.11293	0.
255.001	0.11248000000000001	0.
256.001	0.11204000000000001	0.
257.001	0.11159000000000001	0.
258.001	0.11114	0.
259.001	0.11069000000000001	0.
260.001	0.11023000000000001	0.
261.001	0.10978	0.
262.001	0.10932000000000001	0.
263.001	0.10886000000000001	0.
264.001	0.10840000000000001	0.
265.001	0.10794000000000001	0.
266.001	0.10747000000000001	0.
267.001	0.10700000000000001	0.
268.001	0.10653000000000001	0.
269.001	0.10606000000000002	0.
270.001	0.10559	0.
271.001	0.10511000000000001	0.
272.001	0.10463000000000001	0.
273.001	0.10416	0.
274.001	0.10367000000000001	0.
275.001	0.10319	0.
276.001	0.10271000000000001	0.
277.001	0.10222	0.
278.001	0.10173000000000001	0.
279.001	0.10124000000000001	0.
280.001	0.10074000000000001	0.
281.001	0.10025	0.
282.001	0.09975	0.
283.001	0.09925	0.
284.001	0.09875	0.
285.001	0.09825	0.
286.001	0.09774000000000001	0.
287.001	0.09723000000000001	0.
288.001	0.09672000000000001	0.
289.001	0.09621	0.
290.001	0.09570000000000001	0.
291.001	0.09518000000000001	0.
292.001	0.09466000000000001	0.
293.001	0.09414	0.
294.001	0.09362000000000001	0.
295.001	0.0931	0.
296.001	0.09257000000000001	0.
297.001	0.09204000000000001	0.
298.001	0.09151000000000001	0.
299.001	0.09098	0.
300.001	0.09045	0.
301.001	0.08991	0.
302.001	0.08937	0.
303.001	0.08883	0.
304.001	0.08829000000000001	0.
305.001	0.08774000000000001	0.
306.001	0.08720000000000001	0.
307.001	0.08665	0.
308.001	0.08610000000000001	0.
309.001	0.08554	0.
310.001	0.08499000000000001	0.
311.001	0.08443	0.
312.001	0.08387	0.
313.001	0.08331000000000001	0.
314.001	0.08275	0.
315.001	0.08218	0.
316.001	0.08161	0.
317.001	0.08104	0.
318.001	0.08047	0.
319.001	0.07990000000000001	0.
320.001	0.07932	0.
321.001	0.07874	0.
322.001	0.07816000000000001	0.
323.001	0.07758000000000001	0.
324.001	0.07699	0.
325.001	0.07641	0.
326.001	0.07582000000000001	0.
327.001	0.07523	0.
328.001	0.07463	0.
329.001	0.07404000000000001	0.
330.001	0.07344	0.
331.001	0.07284	0.
332.001	0.07224000000000001	0.
333.001	0.07163	0.
334.001	0.07102	0.
335.001	0.07042000000000001	0.
336.001	0.0698	0.
337.001	0.06919	0.
338.001	0.06858	0.
339.001	0.06796	0.
340.001	0.06734000000000001	0.
341.001	0.06672	0.
342.001	0.06609000000000001	0.
343.001	0.06546	0.
344.001	0.06484000000000001	0.
345.001	0.06420000000000001	0.
346.001	0.06357	0.
347.001	0.06294000000000001	0.
348.001	0.06230000000000001	0.
349.001	0.061660000000000006	0.
350.001	0.06101	0.
351.001	0.06037000000000001	0.
352.001	0.05972	0.
353.001	0.059070000000000004	0.
354.001	0.05842000000000001	0.
355.001	0.05777	0.
356.001	0.05711000000000001	0.
357.001	0.05645000000000001	0.
358.001	0.055790000000000006	0.
359.001	0.055130000000000005	0.
360.001	0.054470000000000005	0.
361.001	0.05380000000000001	0.
362.001	0.053130000000000004	0.
363.001	0.05246000000000001	0.
364.001	0.05178000000000001	0.
365.001	0.05111	0.
366.001	0.05043	0.
367.001	0.04975	0.
368.001	0.049060000000000006	0.
369.001	0.048380000000000006	0.
370.001	0.04769	0.
371.001	0.04700000000000001	0.
372.001	0.0463	0.
373.001	0.045610000000000005	0.
374.001	0.044910000000000005	0.
375.001	0.044210000000000006	0.
376.001	0.04351000000000001	0.
377.001	0.042800000000000005	0.
378.001	0.04209	0.
379.001	0.04138	0.
380.001	0.040670000000000005	0.
381.001	0.03996	0.
382.001	0.039240000000000004	0.
383.001	0.038520000000000006	0.
384.001	0.0378	0.
385.001	0.03708	0.
386.001	0.03635	0.
387.001	0.035620000000000006	0.
388.001	0.034890000000000004	0.
389.001	0.03415	0.
390.001	0.033420000000000005	0.
391.001	0.03268	0.
392.001	0.03194	0.
393.001	0.031190000000000002	0.
394.001	0.03045	0.
395.001	0.0297	0.
396.001	0.028950000000000004	0.
397.001	0.028190000000000003	0.
398.001	0.027440000000000003	0.
399.001	0.026680000000000002	0.
400.001	0.025920000000000002	0.
401.001	0.025150000000000002	0.
402.001	0.024390000000000002	0.
403.001	0.023620000000000002	0.
404.001	0.022850000000000002	0.
405.001	0.022070000000000003	0.
406.001	0.021300000000000003	0.
407.001	0.02052	0.
408.001	0.01974	0.
409.001	0.01895	0.
410.001	0.018170000000000002	0.
411.001	0.017380000000000003	0.
412.001	0.01658	0.
413.001	0.015790000000000002	0.
414.001	0.014990000000000002	0.
415.001	0.014190000000000001	0.
416.001	0.01339	0.
417.001	0.01259	0.
418.001	0.01178	0.
419.001	0.01097	0.
420.001	0.01016	0.
421.001	0.009340000000000001	0.
422.001	0.008520000000000002	0.
423.001	0.0077	0.
424.001	0.006880000000000001	0.
425.001	0.006050000000000001	0.
426.001	0.005220000000000001	0.
427.001	0.004390000000000001	0.
428.001	0.0035600000000000002	0.
429.001	0.00272	0.
430.001	0.0018800000000000002	0.
431.001	0.0010400000000000001	0.
432.001	0.00019	0.
433.001	-0.0006500000000000001	0.
434.001	-0.0015	0.
435.001	-0.00236	0.
436.001	-0.00321	0.
437.001	-0.004070000000000001	0.
438.001	-0.004940000000000001	0.
439.001	-0.0058000000000000005	0.
440.001	-0.006670000000000001	0.
441.001	-0.007540000000000001	0.
442.001	-0.00841	0.
443.001	-0.009290000000000001	0.
444.001	-0.01016	0.
445.001	-0.01105	0.
446.001	-0.011930000000000001	0.
447.001	-0.012820000000000002	0.
448.001	-0.013710000000000002	0.
449.001	-0.014600000000000002	0.
450.001	-0.015500000000000002	0.
451.001	-0.016390000000000002	0.
452.001	-0.017300000000000003	0.
453.001	-0.0182	0.
454.001	-0.019110000000000002	0.
455.001	-0.020020000000000003	0.
456.001	-0.02093	0.
457.001	-0.02185	0.
458.001	-0.022770000000000002	0.
459.001	-0.023690000000000003	0.
460.001	-0.024620000000000003	0.
461.001	-0.025540000000000004	0.
462.001	-0.026480000000000004	0.
463.001	-0.027410000000000004	0.
464.001	-0.028350000000000004	0.
465.001	-0.029290000000000004	0.
466.001	-0.030230000000000003	0.
467.001	-0.031180000000000003	0.
468.001	-0.032130000000000006	0.
469.001	-0.033080000000000005	0.
470.001	-0.03404	0.
471.001	-0.035	0.
472.001	-0.035960000000000006	0.
473.001	-0.03692	0.
474.001	-0.03789	0.
475.001	-0.03887	0.
476.001	-0.03984	0.
477.001	-0.04082	0.
478.001	-0.041800000000000004	0.
479.001	-0.04279	0.
480.001	-0.04377	0.
481.001	-0.04476	0.
482.001	-0.04576	0.
483.001	-0.04676	0.
484.001	-0.047760000000000004	0.
485.001	-0.048760000000000005	0.
486.001	-0.04977	0.
487.001	-0.050780000000000006	0.
488.001	-0.051800000000000006	0.
489.001	-0.052820000000000006	0.
490.001	-0.053840000000000006	0.
491.001	-0.054860000000000006	0.
492.001	-0.05589	0.
493.001	-0.056920000000000005	0.
494.001	-0.057960000000000005	0.
495.001	-0.059000000000000004	0.
496.001	-0.06004	0.
497.001	-0.061090000000000005	0.
498.001	-0.06214000000000001	0.
499.001	-0.06319000000000001	0.
500.001	-0.06425	0.
501.001	-0.06531	0.
502.001	-0.06637000000000001	0.
503.001	-0.06744	0.
504.001	-0.06851	0.
505.001	-0.06959	0.
506.001	-0.07067000000000001	0.
507.001	-0.07175000000000001	0.
508.001	-0.07284	0.
509.001	-0.07393000000000001	0.
510.001	-0.07502	0.
511.001	-0.07612000000000001	0.
512.001	-0.07722000000000001	0.
513.001	-0.07833000000000001	0.
514.001	-0.07944000000000001	0.
515.001	-0.08055000000000001	0.
516.001	-0.08167	0.
517.001	-0.08279	0.
518.001	-0.08392000000000001	0.
519.001	-0.08505	0.
520.001	-0.08618	0.
521.001	-0.08732000000000001	0.
522.001	-0.08846000000000001	0.
523.001	-0.08961000000000001	0.
524.001	-0.09076000000000001	0.
525.001	-0.09192	0.
526.001	-0.09308000000000001	0.
527.001	-0.09424	0.
528.001	-0.09541000000000001	0.
529.001	-0.09658000000000001	0.
530.001	-0.09776000000000001	0.
531.001	-0.09894000000000001	0.
532.001	-0.10013000000000001	0.
533.001	-0.10132000000000001	0.
534.001	-0.10252000000000001	0.
535.001	-0.10372	0.
536.001	-0.10492000000000001	0.
537.001	-0.10613	0.
538.001	-0.10735000000000001	0.
539.001	-0.10857000000000001	0.
540.001	-0.10979000000000001	0.
541.001	-0.11102000000000001	0.
542.001	-0.11226000000000001	0.
543.001	-0.1135	0.
544.001	-0.11474000000000001	0.
545.001	-0.11599000000000001	0.
546.001	-0.11725000000000001	0.
547.001	-0.11851	0.
548.001	-0.11977000000000002	0.
549.001	-0.12105	0.
550.001	-0.12232000000000001	0.
551.001	-0.12361000000000001	0.
552.001	-0.12489000000000001	0.
553.001	-0.12619	0.
554.001	-0.12749000000000002	0.
555.001	-0.12879000000000002	0.
556.001	-0.13011	0.
557.001	-0.13142	0.
558.001	-0.13275	0.
559.001	-0.13408	0.
560.001	-0.13541	0.
561.001	-0.13675	0.
562.001	-0.1381	0.
563.001	-0.13946	0.
564.001	-0.14082	0.
565.001	-0.14219	0.
566.001	-0.14356000000000002	0.
567.001	-0.14495000000000002	0.
568.001	-0.14634000000000003	0.
569.001	-0.14773	0.
570.001	-0.14914000000000002	0.
571.001	-0.15055000000000002	0.
572.001	-0.15197000000000002	0.
573.001	-0.15339000000000003	0.
574.001	-0.15483000000000002	0.
575.001	-0.15627000000000002	0.
576.001	-0.15772	0.
577.001	-0.15918000000000002	0.
578.001	-0.16065000000000002	0.
579.001	-0.16212000000000001	0.
580.001	-0.16361	0.
581.001	-0.16510000000000002	0.
582.001	-0.16660000000000003	0.
583.001	-0.16811	0.
584.001	-0.16963	0.
585.001	-0.17117000000000002	0.
586.001	-0.17271	0.
587.001	-0.17426000000000003	0.
588.001	-0.17582	0.
589.001	-0.17739000000000002	0.
590.001	-0.17897000000000002	0.
591.001	-0.18057	0.
592.001	-0.18217000000000003	0.
593.001	-0.18379	0.
594.001	-0.18542	0.
595.001	-0.18706	0.
596.001	-0.18872000000000003	0.
597.001	-0.19039	0.
598.001	-0.19207000000000002	0.
599.001	-0.19376000000000002	0.
600.001	-0.19547	0.
601.001	-0.19720000000000001	0.
602.001	-0.19894	0.
603.001	-0.20069	0.
604.001	-0.20246000000000003	0.
605.001	-0.20425000000000001	0.
606.001	-0.20606000000000002	0.
607.001	-0.20788	0.
608.001	-0.20972000000000002	0.
609.001	-0.21158000000000002	0.
610.001	-0.21347000000000002	0.
611.001	-0.21537	0.
612.001	-0.21729	0.
613.001	-0.21924000000000002	0.
614.001	-0.22121000000000002	0.
615.001	-0.22321000000000002	0.
616.001	-0.22523	0.
617.001	-0.22728	0.
618.001	-0.22935000000000003	0.
619.001	-0.23146000000000003	0.
620.001	-0.23360000000000003	0.
621.001	-0.23577	0.
622.001	-0.23798000000000002	0.
623.001	-0.24022000000000002	0.
624.001	-0.24250000000000002	0.
625.001	-0.24482	0.
626.001	-0.24719000000000002	0.
627.001	-0.24960000000000002	0.
628.001	-0.25207	0.
629.001	-0.25459000000000004	0.
630.001	-0.25716	0.
631.001	-0.25980000000000003	0.
632.001	-0.26251	0.
633.001	-0.26529	0.
634.001	-0.26816	0.
635.001	-0.27111	0.
636.001	-0.27416	0.
637.001	-0.27732	0.
638.001	-0.28061	0.
639.001	-0.28403	0.
640.001	-0.28761000000000003	0.
641.001	-0.29139000000000004	0.
642.001	-0.29537	0.
643.001	-0.29963	0.
644.001	-0.3042	0.
645.001	-0.30918	0.
646.001	-0.31471000000000005	0.
647.001	-0.32101	0.
648.001	-0.32851	0.
649.001	-0.33836000000000005	0.
650.001	-0.36249000000000003	-0.0007700000000000001
651.001	-0.36215	-0.024460000000000003
652.001	-0.3618	-0.034550000000000004
653.001	-0.36145000000000005	-0.04227
654.001	-0.36108	-0.04875
655.001	-0.36072000000000004	-0.054450000000000005
656.001	-0.36034000000000005	-0.059590000000000004
657.001	-0.35996	-0.06429
658.001	-0.35958	-0.06866
659.001	-0.35919	-0.07274
660.001	-0.35879000000000005	-0.07659
661.001	-0.35839000000000004	-0.08024
662.001	-0.35798	-0.08371
663.001	-0.35757000000000005	-0.08702000000000001
664.001	-0.35715	-0.0902
665.001	-0.35673000000000005	-0.09325000000000001
666.001	-0.35629000000000005	-0.09618
667.001	-0.35586	-0.09902000000000001
668.001	-0.35541	-0.10175000000000001
669.001	-0.35497	-0.1044
670.001	-0.35451000000000005	-0.10697000000000001
671.001	-0.35405000000000003	-0.10946000000000002
672.001	-0.35358	-0.11188000000000001
673.001	-0.35311000000000003	-0.11423000000000001
674.001	-0.35263000000000005	-0.11652000000000001
675.001	-0.35215	-0.11874000000000001
676.001	-0.35166000000000003	-0.12091
677.001	-0.35116	-0.12303000000000001
678.001	-0.35066	-0.12509
679.001	-0.35015	-0.12710000000000002
680.001	-0.34964	-0.12907000000000002
681.001	-0.34912000000000004	-0.13099000000000002
682.001	-0.3486	-0.13286
683.001	-0.34806000000000004	-0.13469
684.001	-0.34753	-0.13648000000000002
685.001	-0.34698	-0.13823000000000002
686.001	-0.34644	-0.13995000000000002
687.001	-0.34588	-0.14162000000000002
688.001	-0.34532	-0.14326
689.001	-0.34475	-0.14486000000000002
690.001	-0.34418000000000004	-0.14643
691.001	-0.3436	-0.14797000000000002
692.001	-0.34302000000000005	-0.14947000000000002
693.001	-0.34242	-0.15094000000000002
694.001	-0.34183	-0.15237
695.001	-0.34123000000000003	-0.15378
696.001	-0.34062000000000003	-0.15516000000000002
697.001	-0.34	-0.15651
698.001	-0.33938	-0.15783000000000003
699.001	-0.33876	-0.15912
700.001	-0.33812000000000003	-0.16038000000000002
701.001	-0.33748	-0.16161
702.001	-0.33684000000000003	-0.16282000000000002
703.001	-0.33619000000000004	-0.164
704.001	-0.33553000000000005	-0.16515000000000002
705.001	-0.33487	-0.16628
706.001	-0.33420000000000005	-0.16738
707.001	-0.33353000000000005	-0.16846000000000003
708.001	-0.33285000000000003	-0.16951000000000002
709.001	-0.33216	-0.17053000000000001
710.001	-0.33147000000000004	-0.17153000000000002
711.001	-0.33077	-0.17251000000000002
712.001	-0.33006	-0.17346
713.001	-0.32935000000000003	-0.17439000000000002
714.001	-0.32864000000000004	-0.1753
715.001	-0.32791000000000003	-0.17618
716.001	-0.32719000000000004	-0.17703000000000002
717.001	-0.32645	-0.17787000000000003
718.001	-0.32571	-0.17868
719.001	-0.32496	-0.17947000000000002
720.001	-0.32421000000000005	-0.18023
721.001	-0.32345	-0.18097000000000002
722.001	-0.32269000000000003	-0.18169000000000002
723.001	-0.32192000000000004	-0.18239000000000002
724.001	-0.32114000000000004	-0.18306000000000003
725.001	-0.32036000000000003	-0.18371
726.001	-0.31957	-0.18434
727.001	-0.31877000000000005	-0.18495
728.001	-0.31797000000000003	-0.18554
729.001	-0.31717	-0.18610000000000002
730.001	-0.31635	-0.18664000000000003
731.001	-0.31554000000000004	-0.18716000000000002
732.001	-0.31471000000000005	-0.18766000000000002
733.001	-0.31388000000000005	-0.18813000000000002
734.001	-0.31304000000000004	-0.18858000000000003
735.001	-0.31220000000000003	-0.18901
736.001	-0.31135	-0.18942
737.001	-0.3105	-0.18981
738.001	-0.30964	-0.19018000000000002
739.001	-0.30877000000000004	-0.19052000000000002
740.001	-0.3079	-0.19084
741.001	-0.30702	-0.19114
742.001	-0.30613	-0.19142
743.001	-0.30524	-0.19168000000000002
744.001	-0.30434	-0.19191000000000003
745.001	-0.30344000000000004	-0.19213000000000002
746.001	-0.30253	-0.19232000000000002
747.001	-0.30162	-0.19249000000000002
748.001	-0.3007	-0.19263000000000002
749.001	-0.29977000000000004	-0.19276000000000001
750.001	-0.29884000000000005	-0.19286
751.001	-0.2979	-0.19294000000000003
752.001	-0.29695000000000005	-0.193
753.001	-0.29600000000000004	-0.19304000000000002
754.001	-0.29505000000000003	-0.19305000000000003
755.001	-0.29408	-0.19305000000000003
756.001	-0.29312000000000005	-0.19302000000000002
757.001	-0.29214	-0.19296000000000002
758.001	-0.29116000000000003	-0.19289
759.001	-0.29017000000000004	-0.19279000000000002
760.001	-0.28918000000000005	-0.19267
761.001	-0.28818000000000005	-0.19253
762.001	-0.28718000000000005	-0.19237
763.001	-0.28617000000000004	-0.19218000000000002
764.001	-0.28515	-0.19197000000000003
765.001	-0.28413000000000005	-0.19174000000000002
766.001	-0.2831	-0.19148
767.001	-0.28207000000000004	-0.1912
768.001	-0.28103	-0.19090000000000001
769.001	-0.27998	-0.19058000000000003
770.001	-0.27893	-0.19023
771.001	-0.27788	-0.18985000000000002
772.001	-0.27681	-0.18946000000000002
773.001	-0.27574000000000004	-0.18904
774.001	-0.27467	-0.18860000000000002
775.001	-0.27359	-0.18813000000000002
776.001	-0.2725	-0.18764000000000003
777.001	-0.27141000000000004	-0.18713000000000002
778.001	-0.27031	-0.18659
779.001	-0.26921	-0.18603000000000003
780.001	-0.2681	-0.18544000000000002
781.001	-0.26698	-0.18483000000000002
782.001	-0.26586000000000004	-0.18419000000000002
783.001	-0.26473	-0.18353000000000003
784.001	-0.2636	-0.18285
785.001	-0.26246	-0.18214000000000002
786.001	-0.26132	-0.1814
787.001	-0.26017	-0.18064000000000002
788.001	-0.25901	-0.17986000000000002
789.001	-0.25785	-0.17905000000000001
790.001	-0.25668	-0.17821
791.001	-0.25551	-0.17735
792.001	-0.25433	-0.17646
793.001	-0.25315000000000004	-0.17555
794.001	-0.25196	-0.17461000000000002
795.001	-0.25076000000000004	-0.17364000000000002
796.001	-0.24956000000000003	-0.17265000000000003
797.001	-0.24836000000000003	-0.17163
798.001	-0.24714000000000003	-0.17058
799.001	-0.24593	-0.16951000000000002
800.001	-0.24470000000000003	-0.16841
801.001	-0.24347000000000002	-0.16728
802.001	-0.24224	-0.16613
803.001	-0.24100000000000002	-0.16495
804.001	-0.23975000000000002	-0.16374000000000002
805.001	-0.23850000000000002	-0.1625
806.001	-0.23724	-0.16124000000000002
807.001	-0.23598000000000002	-0.15995
808.001	-0.23471000000000003	-0.15863000000000002
809.001	-0.23344	-0.15728
810.001	-0.23216	-0.1559
811.001	-0.23088000000000003	-0.15449000000000002
812.001	-0.22959000000000002	-0.15306
813.001	-0.22830000000000003	-0.15159
814.001	-0.227	-0.1501
815.001	-0.22569000000000003	-0.14858000000000002
816.001	-0.22438000000000002	-0.14702
817.001	-0.22306	-0.14544
818.001	-0.22174000000000002	-0.14383
819.001	-0.22041000000000002	-0.14218
820.001	-0.21908000000000002	-0.14051000000000002
821.001	-0.21775000000000003	-0.13881000000000002
822.001	-0.2164	-0.13707
823.001	-0.21506000000000003	-0.13531
824.001	-0.21370000000000003	-0.13351000000000002
825.001	-0.21234000000000003	-0.13168000000000002
826.001	-0.21098000000000003	-0.12982000000000002
827.001	-0.20961000000000002	-0.12793000000000002
828.001	-0.20824	-0.126
829.001	-0.20686000000000002	-0.12405000000000001
830.001	-0.20548000000000002	-0.12206000000000002
831.001	-0.20409000000000002	-0.12004000000000001
832.001	-0.20270000000000002	-0.11798000000000002
833.001	-0.2013	-0.1159
834.001	-0.19989	-0.11378
835.001	-0.19849000000000003	-0.11162000000000001
836.001	-0.19707000000000002	-0.10943000000000001
837.001	-0.19565000000000002	-0.10721000000000001
838.001	-0.19423	-0.10496000000000001
839.001	-0.19280000000000003	-0.10266000000000002
840.001	-0.19137	-0.10034000000000001
841.001	-0.18993000000000002	-0.09798000000000001
842.001	-0.18849000000000002	-0.09558000000000001
843.001	-0.18704	-0.09315000000000001
844.001	-0.18559	-0.09068000000000001
845.001	-0.18414000000000003	-0.08818000000000001
846.001	-0.18267000000000003	-0.08564000000000001
847.001	-0.18121	-0.08307
848.001	-0.17974	-0.08045000000000001
849.001	-0.17826	-0.07780000000000001
850.001	-0.17678000000000002	-0.07512
851.001	-0.1753	-0.07239000000000001
852.001	-0.17381000000000002	-0.06963000000000001
853.001	-0.17232	-0.06683
854.001	-0.17082000000000003	-0.06399
855.001	-0.16932000000000003	-0.06112000000000001
856.001	-0.16781000000000001	-0.0582
857.001	-0.1663	-0.05525000000000001
858.001	-0.16479000000000002	-0.052250000000000005
859.001	-0.16327000000000003	-0.04922000000000001
860.001	-0.16175	-0.04614
861.001	-0.16022	-0.043030000000000006
862.001	-0.15869000000000003	-0.03987
863.001	-0.15715	-0.036680000000000004
864.001	-0.15561000000000003	-0.033440000000000004
865.001	-0.15407	-0.030160000000000003
866.001	-0.15252000000000002	-0.026840000000000003
867.001	-0.15097000000000002	-0.02348
868.001	-0.14942000000000003	-0.02007
869.001	-0.14786000000000002	-0.016620000000000003
870.001	-0.14629	-0.013130000000000001
871.001	-0.14473000000000003	-0.009590000000000001
872.001	-0.14315	-0.00602
873.001	-0.14158	-0.00239
874.001	-0.14	0.00128
875.001	-0.13842000000000002	0.0049900000000000005
876.001	-0.13683	0.008740000000000001
877.001	-0.13525	0.01255
878.001	-0.13365000000000002	0.0164
879.001	-0.13206	0.020290000000000002
880.001	-0.13046000000000002	0.02423
881.001	-0.12885000000000002	0.028220000000000002
882.001	-0.12725	0.032260000000000004
883.001	-0.12564	0.036340000000000004
884.001	-0.12403000000000002	0.040470000000000006
885.001	-0.12241	0.04465
886.001	-0.12079000000000001	0.04888000000000001
887.001	-0.11917000000000001	0.053160000000000006
888.001	-0.11754	0.057490000000000006
889.001	-0.11591000000000001	0.06187000000000001
890.001	-0.11428	0.06629
891.001	-0.11265000000000001	0.07077
892.001	-0.11101000000000001	0.0753
893.001	-0.10937000000000001	0.07989
894.001	-0.10773	0.08452000000000001
895.001	-0.10608000000000001	0.08921000000000001
896.001	-0.10444	0.09394000000000001
897.001	-0.10279	0.09874000000000001
898.001	-0.10113000000000001	0.10358
899.001	-0.09948000000000001	0.10848000000000001
900.001	-0.09782	0.11344000000000001
901.001	-0.09616000000000001	0.11845000000000001
902.001	-0.09450000000000001	0.12351000000000001
903.001	-0.09283000000000001	0.12864
904.001	-0.09117	0.13381
905.001	-0.08950000000000001	0.13905
906.001	-0.08783	0.14434000000000002
907.001	-0.08615	0.14969000000000002
908.001	-0.08448000000000001	0.15510000000000002
909.001	-0.08280000000000001	0.16057000000000002
910.001	-0.08112000000000001	0.16610000000000003
911.001	-0.07944000000000001	0.17168000000000003
912.001	-0.07776000000000001	0.17733000000000002
913.001	-0.07608000000000001	0.18304
914.001	-0.07439000000000001	0.18881
915.001	-0.07271000000000001	0.19464
916.001	-0.07102	0.20054000000000002
917.001	-0.06933	0.20649
918.001	-0.06764	0.21252000000000001
919.001	-0.06595000000000001	0.21860000000000002
920.001	-0.06426000000000001	0.22475
921.001	-0.06256	0.23097
922.001	-0.06087000000000001	0.23725000000000002
923.001	-0.05917000000000001	0.2436
924.001	-0.05748	0.25001
925.001	-0.05578	0.25649
926.001	-0.05408	0.26304
927.001	-0.052390000000000006	0.26966
928.001	-0.050690000000000006	0.27635000000000004
929.001	-0.048990000000000006	0.28311000000000003
930.001	-0.047290000000000006	0.28994000000000003
931.001	-0.045590000000000006	0.29684000000000005
932.001	-0.043890000000000005	0.30382000000000003
933.001	-0.042190000000000005	0.31086
934.001	-0.0405	0.31798000000000004
935.001	-0.0388	0.32517
936.001	-0.0371	0.33244
937.001	-0.0354	0.33979000000000004
938.001	-0.0337	0.34721
939.001	-0.032	0.3547
940.001	-0.030310000000000004	0.36228000000000005
941.001	-0.028610000000000003	0.36993000000000004
942.001	-0.026920000000000003	0.37766000000000005
943.001	-0.025220000000000003	0.38547000000000003
944.001	-0.023530000000000002	0.39336000000000004
945.001	-0.021840000000000002	0.40133
946.001	-0.02015	0.40939000000000003
947.001	-0.01846	0.41753
948.001	-0.01677	0.42575
949.001	-0.015080000000000001	0.43406000000000006
950.001	-0.0134	0.44245
951.001	-0.011720000000000001	0.45092000000000004
952.001	-0.01004	0.45949000000000007
953.001	-0.008360000000000001	0.46814000000000006
954.001	-0.00668	0.47688
955.001	-0.0050100000000000006	0.48571000000000003
956.001	-0.00333	0.49463
957.001	-0.00167	0.50365
958.001	0.	0.51275
959.001	0.00167	0.52195
960.001	0.00333	0.53124
961.001	0.0049900000000000005	0.54063
962.001	0.006640000000000001	0.5501100000000001
963.001	0.00829	0.55969
964.001	0.009940000000000001	0.56937
965.001	0.011590000000000001	0.57915
966.001	0.01323	0.58903
967.001	0.014870000000000001	0.59901
968.001	0.0165	0.60909
969.001	0.01813	0.6192700000000001
970.001	0.019760000000000003	0.62956
971.001	0.021380000000000003	0.6399600000000001
972.001	0.022990000000000003	0.65046
973.001	0.024610000000000003	0.66107
974.001	0.02621	0.6717900000000001
975.001	0.02781	0.68262
976.001	0.029410000000000002	0.6935600000000001
977.001	0.031000000000000003	0.7046100000000001
978.001	0.03259	0.7157800000000001
979.001	0.034170000000000006	0.7270700000000001
980.001	0.035750000000000004	0.73846
981.001	0.037320000000000006	0.7499800000000001
982.001	0.038880000000000005	0.7616200000000001
983.001	0.040440000000000004	0.7733800000000001
984.001	0.041990000000000006	0.7852500000000001
985.001	0.043530000000000006	0.7972600000000001
986.001	0.045070000000000006	0.8093800000000001
987.001	0.0466	0.82164
988.001	0.04812	0.8340200000000001
989.001	0.049640000000000004	0.8465300000000001
990.001	0.05115	0.8591700000000001
991.001	0.05265	0.87194
992.001	0.05414000000000001	0.88485
993.001	0.055630000000000006	0.8978900000000001
994.001	0.05711000000000001	0.91107
995.001	0.058570000000000004	0.92439
996.001	0.06003000000000001	0.9378500000000001
997.001	0.06149	0.9514500000000001
998.001	0.06293	0.9651900000000001
999.001	0.06436	0.9790800000000001
1000.001	0.06578	0.9931200000000001
1001.001	0.06720000000000001	1.0073100000000001
1002.001	0.06860000000000001	1.0216500000000002
1003.001	0.07	1.03614
1004.001	0.07138	1.0507900000000001
1005.001	0.07275000000000001	1.0656
1006.001	0.07411000000000001	1.0805600000000002
1007.001	0.07546	1.09569
1008.001	0.07680000000000001	1.11098
1009.001	0.07813	1.12644
1010.001	0.07945	1.14206
1011.001	0.08075	1.1578600000000001
1012.001	0.08205000000000001	1.1738300000000002
1013.001	0.08333	1.1899700000000002
1014.001	0.08459000000000001	1.20629
1015.001	0.08585000000000001	1.2228
1016.001	0.08709	1.2394800000000001
1017.001	0.08832000000000001	1.25635
1018.001	0.08953000000000001	1.2734100000000002
1019.001	0.09073	1.2906600000000001
1020.001	0.09191	1.3081
1021.001	0.09308000000000001	1.3257400000000001
1022.001	0.09424	1.3435800000000002
1023.001	0.09538	1.36162
1024.001	0.0965	1.3798700000000002
1025.001	0.09761	1.39832
1026.001	0.09871	1.4169900000000002
1027.001	0.09978000000000001	1.4358700000000002
1028.001	0.10084000000000001	1.45497
1029.001	0.10188000000000001	1.4743000000000002
1030.001	0.10291000000000002	1.49384
1031.001	0.10392000000000001	1.5136200000000002
1032.001	0.10491	1.53363
1033.001	0.10588	1.5538800000000001
1034.001	0.10683000000000001	1.57437
1035.001	0.10776000000000001	1.59511
1036.001	0.10868000000000001	1.61609
1037.001	0.10957000000000001	1.6373300000000002
1038.001	0.11044000000000001	1.6588200000000002
1039.001	0.11130000000000001	1.6805800000000002
1040.001	0.11213000000000001	1.7026100000000002
1041.001	0.11294000000000001	1.7249
1042.001	0.11373000000000001	1.7474800000000001
1043.001	0.11449000000000001	1.7703300000000002
1044.001	0.11524000000000001	1.7934800000000002
1045.001	0.11596000000000001	1.81692
1046.001	0.11666000000000001	1.8406500000000001
1047.001	0.11733	1.8646900000000002
1048.001	0.11799000000000001	1.88904
1049.001	0.11861000000000001	1.9137100000000002
1050.001	0.11921000000000001	1.9387
1051.001	0.11979000000000001	1.96402
1052.001	0.12034000000000002	1.9896800000000001
1053.001	0.12086000000000001	2.01568
1054.001	0.12136000000000001	2.04203
1055.001	0.12183000000000001	2.06874
1056.001	0.12227	2.0958200000000002
1057.001	0.12268000000000001	2.12327
1058.001	0.12307000000000001	2.15111
1059.001	0.12342000000000002	2.1793400000000003
1060.001	0.12375000000000001	2.20797
1061.001	0.12404000000000001	2.23701
1062.001	0.12431	2.26647
1063.001	0.12454000000000001	2.29637
1064.001	0.12474	2.3267100000000003
1065.001	0.12491000000000001	2.3575000000000004
1066.001	0.12505000000000002	2.3887500000000004
1067.001	0.12515	2.42049
1068.001	0.12522	2.4527200000000002
1069.001	0.12526	2.48545
1070.001	0.12526	2.5187000000000004
1071.001	0.12522	2.55248
1072.001	0.12515	2.5868200000000003
1073.001	0.12504	2.6217200000000003
1074.001	0.12490000000000001	2.65721
1075.001	0.12471000000000002	2.69329
1076.001	0.12449	2.7300000000000004
1077.001	0.12423000000000001	2.7673500000000004
1078.001	0.12392000000000002	2.8053700000000004
1079.001	0.12358000000000001	2.8440700000000003
1080.001	0.1232	2.88348
1081.001	0.12277	2.92363
1082.001	0.12231000000000002	2.9645500000000005
1083.001	0.1218	3.00626
1084.001	0.12125000000000001	3.0488000000000004
1085.001	0.12065000000000001	3.0922
1086.001	0.12001	3.1364900000000002
1087.001	0.11932000000000001	3.1817200000000003
1088.001	0.11859000000000001	3.22793
1089.001	0.11782000000000001	3.27516
1090.001	0.11699000000000001	3.3234700000000004
1091.001	0.11613000000000001	3.3729000000000005
1092.001	0.11521	3.4235200000000003
1093.001	0.11425	3.4754000000000005
1094.001	0.11324000000000001	3.5285900000000003
1095.001	0.11218000000000002	3.58319
1096.001	0.11108000000000001	3.6392700000000002
1097.001	0.10994000000000001	3.6969300000000005
1098.001	0.10874	3.7562900000000004
1099.001	0.10751000000000001	3.8174600000000005
1100.001	0.10622000000000001	3.88059
1101.001	0.10490000000000001	3.9458200000000003
1102.001	0.10354000000000001	4.01334
1103.001	0.10214000000000001	4.08337
1104.001	0.10071000000000001	4.156140000000001
1105.001	0.09926000000000001	4.231940000000001
1106.001	0.09778	4.31114
1107.001	0.09629000000000001	4.39414
1108.001	0.09481	4.48148
1109.001	0.09334	4.57383
1110.001	0.09191	4.6720500000000005
1111.001	0.09055	4.777290000000001
1112.001	0.08931	4.89118
1113.001	0.08825000000000001	5.016100000000001
1114.001	0.08752	5.155830000000001
1115.001	0.08732000000000001	5.317060000000001
1116.001	0.08816	5.51416
1117.001	0.0918	5.79422
1118.001	-0.26349	6.223540000000001
1119.001	-0.56613	6.24349
1120.001	-0.7752800000000001	6.259220000000001
1121.001	-0.9476500000000001	6.273070000000001
1122.001	-1.0988900000000001	6.28572
1123.001	-1.23605	6.297470000000001
1124.001	-1.3630000000000002	6.308510000000001
1125.001	-1.48215	6.3189400000000004
1126.001	-1.5950900000000001	6.32885
1127.001	-1.7029800000000002	6.33828
1128.001	-1.8066600000000002	6.3472800000000005
1129.001	-1.9067600000000002	6.355880000000001
1130.001	-2.00379	6.36411
1131.001	-2.09815	6.37199
1132.001	-2.19016	6.379530000000001
1133.001	-2.28011	6.38675
1134.001	-2.3682100000000004	6.393660000000001
1135.001	-2.45465	6.40028
1136.001	-2.53961	6.406600000000001
1137.001	-2.6232300000000004	6.412640000000001
1138.001	-2.70562	6.418410000000001
1139.001	-2.78689	6.42391
1140.001	-2.86715	6.42914
1141.001	-2.94647	6.43411
1142.001	-3.0249400000000004	6.43883
1143.001	-3.1026100000000003	6.443300000000001
1144.001	-3.1795600000000004	6.44751
1145.001	-3.2558300000000004	6.45148
1146.001	-3.3314700000000004	6.4552000000000005
1147.001	-3.40654	6.45868
1148.001	-3.4810700000000003	6.461930000000001
1149.001	-3.5551000000000004	6.464930000000001
1150.001	-3.6286700000000005	6.46769
1151.001	-3.7018000000000004	6.470230000000001
1152.001	-3.7745300000000004	6.47252
1153.001	-3.8468800000000005	6.4745800000000004
1154.001	-3.91889	6.476420000000001
1155.001	-3.9905700000000004	6.47801
1156.001	-4.061940000000001	6.479380000000001
1157.001	-4.13304	6.48052
1158.001	-4.20387	6.4814300000000005
1159.001	-4.274450000000001	6.482100000000001
1160.001	-4.3448	6.482550000000001
1161.001	-4.4149400000000005	6.48277
1162.001	-4.48488	6.482760000000001
1163.001	-4.55464	6.482520000000001
1164.001	-4.62422	6.48205
1165.001	-4.693650000000001	6.481350000000001
1166.001	-4.762930000000001	6.48043
1167.001	-4.832070000000001	6.4792700000000005
1168.001	-4.901090000000001	6.47789
1169.001	-4.96999	6.47627
1170.001	-5.0387900000000005	6.47442
1171.001	-5.10749	6.4723500000000005
1172.001	-5.17611	6.470040000000001
1173.001	-5.24464	6.4675
1174.001	-5.3131	6.46473
1175.001	-5.38149	6.46173
1176.001	-5.44983	6.458500000000001
1177.001	-5.518120000000001	6.455030000000001
1178.001	-5.586360000000001	6.4513300000000005
1179.001	-5.6545700000000005	6.44739
1180.001	-5.722740000000001	6.44322
1181.001	-5.79089	6.43881
1182.001	-5.8590100000000005	6.43416
1183.001	-5.92712	6.42928
1184.001	-5.99521	6.4241600000000005
1185.001	-6.06331	6.418800000000001
1186.001	-6.131390000000001	6.41321
1187.001	-6.199490000000001	6.40737
1188.001	-6.267580000000001	6.40129
1189.001	-6.3356900000000005	6.394970000000001
1190.001	-6.4038200000000005	6.388400000000001
1191.001	-6.47196	6.381600000000001
1192.001	-6.54013	6.3745400000000005
1193.001	-6.608320000000001	6.367240000000001
1194.001	-6.67654	6.3597
1195.001	-6.744790000000001	6.35191
1196.001	-6.81308	6.343870000000001
1197.001	-6.8814	6.33558
1198.001	-6.949770000000001	6.32704
1199.001	-7.018180000000001	6.318250000000001
1200.001	-7.086640000000001	6.309200000000001
1201.001	-7.155150000000001	6.299900000000001
1202.001	-7.2237100000000005	6.29035
1203.001	-7.292330000000001	6.28054
1204.001	-7.361000000000001	6.270480000000001
1205.001	-7.42973	6.260160000000001
1206.001	-7.498520000000001	6.24957
1207.001	-7.567380000000001	6.23873
1208.001	-7.6363	6.22763
1209.001	-7.705290000000001	6.216270000000001
1210.001	-7.774350000000001	6.20464
1211.001	-7.8434800000000005	6.192740000000001
1212.001	-7.9126900000000004	6.180580000000001
1213.001	-7.9819700000000005	6.16816
1214.001	-8.05132	6.155460000000001
1215.001	-8.12076	6.1425
1216.001	-8.190280000000001	6.12926
1217.001	-8.259870000000001	6.115760000000001
1218.001	-8.329550000000001	6.10198
1219.001	-8.399320000000001	6.08792
1220.001	-8.46917	6.07359
1221.001	-8.53911	6.058980000000001
1222.001	-8.60913	6.0441
1223.001	-8.679250000000001	6.028930000000001
1224.001	-8.749460000000001	6.013490000000001
1225.001	-8.81976	5.99776
1226.001	-8.89016	5.98174
1227.001	-8.960650000000001	5.965450000000001
1228.001	-9.03123	5.948860000000001
1229.001	-9.101920000000002	5.931990000000001
1230.001	-9.1727	5.91483
1231.001	-9.243580000000001	5.8973700000000004
1232.001	-9.31456	5.879630000000001
1233.001	-9.38564	5.8615900000000005
1234.001	-9.45682	5.843260000000001
1235.001	-9.528110000000002	5.824630000000001
1236.001	-9.5995	5.805700000000001
1237.001	-9.670990000000002	5.78648
1238.001	-9.742590000000002	5.7669500000000005
1239.001	-9.814300000000001	5.747120000000001
1240.001	-9.88611	5.726990000000001
1241.001	-9.95803	5.706550000000001
1242.001	-10.03006	5.6858
1243.001	-10.10219	5.664750000000001
1244.001	-10.17444	5.64339
1245.001	-10.2468	5.62171
1246.001	-10.319270000000001	5.5997200000000005
1247.001	-10.391850000000002	5.57742
1248.001	-10.464540000000001	5.5548
1249.001	-10.53735	5.5318700000000005
1250.001	-10.61026	5.50861
1251.001	-10.683300000000001	5.485040000000001
1252.001	-10.756440000000001	5.46114
1253.001	-10.8297	5.436920000000001
1254.001	-10.903080000000001	5.41237
1255.001	-10.97657	5.387490000000001
1256.001	-11.050180000000001	5.362290000000001
1257.001	-11.1239	5.336760000000001
1258.001	-11.197740000000001	5.3108900000000006
1259.001	-11.271700000000001	5.28469
1260.001	-11.345780000000001	5.2581500000000005
1261.001	-11.419970000000001	5.231280000000001
1262.001	-11.494280000000002	5.20406
1263.001	-11.568710000000001	5.17651
1264.001	-11.643260000000001	5.148610000000001
1265.001	-11.71793	5.12037
1266.001	-11.792720000000001	5.09178
1267.001	-11.86763	5.06285
1268.001	-11.94265	5.0335600000000005
1269.001	-12.017800000000001	5.00393
1270.001	-12.09307	4.973940000000001
1271.001	-12.168460000000001	4.94359
1272.001	-12.243960000000001	4.91289
1273.001	-12.319590000000002	4.881830000000001
1274.001	-12.39535	4.85041
1275.001	-12.47122	4.818630000000001
1276.001	-12.547210000000002	4.78648
1277.001	-12.623330000000001	4.753970000000001
1278.001	-12.699560000000002	4.72109
1279.001	-12.775920000000001	4.6878400000000005
1280.001	-12.852400000000001	4.65421
1281.001	-12.929	4.620220000000001
1282.001	-13.005720000000002	4.58584
1283.001	-13.08257	4.55109
1284.001	-13.159530000000002	4.51597
1285.001	-13.23662	4.48045
1286.001	-13.313830000000001	4.44456
1287.001	-13.391160000000001	4.40828
1288.001	-13.468610000000002	4.37161
1289.001	-13.546190000000001	4.334560000000001
1290.001	-13.623890000000001	4.29711
1291.001	-13.70171	4.259270000000001
1292.001	-13.779650000000002	4.221030000000001
1293.001	-13.85771	4.1824
1294.001	-13.93589	4.14336
1295.001	-14.014190000000001	4.10393
1296.001	-14.092620000000002	4.06409
1297.001	-14.171170000000002	4.023840000000001
1298.001	-14.249830000000001	3.9831900000000005
1299.001	-14.32862	3.9421200000000005
1300.001	-14.407530000000001	3.90065
1301.001	-14.48656	3.85876
1302.001	-14.565710000000001	3.81645
1303.001	-14.64498	3.7737200000000004
1304.001	-14.72437	3.7305800000000002
1305.001	-14.803880000000001	3.6870100000000003
1306.001	-14.883500000000002	3.6430100000000003
1307.001	-14.96325	3.59859
1308.001	-15.043120000000002	3.5537400000000003
1309.001	-15.1231	3.5084500000000003
1310.001	-15.203210000000002	3.46273
1311.001	-15.283430000000001	3.41658
1312.001	-15.36377	3.3699800000000004
1313.001	-15.444230000000001	3.32295
1314.001	-15.5248	3.2754700000000003
1315.001	-15.605490000000001	3.2275500000000004
1316.001	-15.686300000000001	3.17917
1317.001	-15.767220000000002	3.1303500000000004
1318.001	-15.848260000000002	3.0810700000000004
1319.001	-15.929420000000002	3.03134
1320.001	-16.01069	2.9811500000000004
1321.001	-16.092080000000003	2.9305100000000004
1322.001	-16.17358	2.8794000000000004
1323.001	-16.255190000000002	2.8278200000000004
1324.001	-16.336920000000003	2.77578
1325.001	-16.418760000000002	2.7232600000000002
1326.001	-16.50071	2.6702800000000004
1327.001	-16.58277	2.61682
1328.001	-16.66495	2.5628800000000003
1329.001	-16.74724	2.5084700000000004
1330.001	-16.82964	2.45357
1331.001	-16.91215	2.39818
1332.001	-16.994770000000003	2.3423100000000003
1333.001	-17.0775	2.28595
1334.001	-17.160330000000002	2.2291000000000003
1335.001	-17.243280000000002	2.1717500000000003
1336.001	-17.326330000000002	2.1139
1337.001	-17.40949	2.0555600000000003
1338.001	-17.49276	1.9967100000000002
1339.001	-17.576130000000003	1.9373500000000001
1340.001	-17.65961	1.87749
1341.001	-17.743190000000002	1.8171100000000002
1342.001	-17.826880000000003	1.7562200000000001
1343.001	-17.910670000000003	1.6948200000000002
1344.001	-17.99456	1.6328900000000002
1345.001	-18.078560000000003	1.5704500000000001
1346.001	-18.162650000000003	1.5074800000000002
1347.001	-18.246850000000002	1.44398
1348.001	-18.33115	1.37995
1349.001	-18.415550000000003	1.31539
1350.001	-18.500040000000002	1.2502900000000001
1351.001	-18.58464	1.1846500000000002
1352.001	-18.669330000000002	1.11847
1353.001	-18.75412	1.0517500000000002
1354.001	-18.839000000000002	0.9844700000000001
1355.001	-18.92398	0.9166500000000001
1356.001	-19.009050000000002	0.84828
1357.001	-19.09422	0.77934
1358.001	-19.17948	0.7098500000000001
1359.001	-19.26483	0.6398
1360.001	-19.350270000000002	0.56918
1361.001	-19.4358	0.49799000000000004
1362.001	-19.521420000000003	0.42623000000000005
1363.001	-19.60713	0.35389000000000004
1364.001	-19.69293	0.28098
1365.001	-19.77881	0.20749
1366.001	-19.864780000000003	0.13341
1367.001	-19.950840000000003	0.058750000000000004
1368.001	-20.036980000000003	-0.01651
1369.001	-20.1232	-0.09236000000000001
1370.001	-20.209500000000002	-0.1688
1371.001	-20.29588	-0.24585
1372.001	-20.382350000000002	-0.3235
1373.001	-20.468890000000002	-0.40175000000000005
1374.001	-20.55551	-0.48062000000000005
1375.001	-20.642210000000002	-0.5600900000000001
1376.001	-20.72898	-0.64019
1377.001	-20.815830000000002	-0.7209000000000001
1378.001	-20.90275	-0.8022400000000001
1379.001	-20.98975	-0.88421
1380.001	-21.076810000000002	-0.9668000000000001
1381.001	-21.163950000000003	-1.05003
1382.001	-21.251150000000003	-1.13389
1383.001	-21.338430000000002	-1.2184000000000001
1384.001	-21.42577	-1.3035500000000002
1385.001	-21.513170000000002	-1.38934
1386.001	-21.600640000000002	-1.4757900000000002
1387.001	-21.688180000000003	-1.5628900000000001
1388.001	-21.77577	-1.6506500000000002
1389.001	-21.86343	-1.7390800000000002
1390.001	-21.951150000000002	-1.8281600000000002
1391.001	-22.03892	-1.91792
1392.001	-22.12675	-2.00835
1393.001	-22.214640000000003	-2.09946
1394.001	-22.302580000000003	-2.19124
1395.001	-22.390580000000003	-2.28372
1396.001	-22.478620000000003	-2.3768700000000003
1397.001	-22.56672	-2.47073
1398.001	-22.654870000000003	-2.5652700000000004
1399.001	-22.743060000000003	-2.66052
1400.001	-22.831300000000002	-2.75647
1401.001	-22.919580000000003	-2.85312
1402.001	-23.007910000000003	-2.9504900000000003
1403.001	-23.09628	-3.0485700000000002
1404.001	-23.184690000000003	-3.14738
1405.001	-23.273130000000002	-3.2469
1406.001	-23.361620000000002	-3.34715
1407.001	-23.45014	-3.4481400000000004
1408.001	-23.538690000000003	-3.5498600000000002
1409.001	-23.627280000000003	-3.6523200000000005
1410.001	-23.71589	-3.75552
1411.001	-23.804540000000003	-3.8594700000000004
1412.001	-23.893210000000003	-3.96417
1413.001	-23.981910000000003	-4.06963
1414.001	-24.07063	-4.17586
1415.001	-24.159380000000002	-4.28284
1416.001	-24.248150000000003	-4.3906
1417.001	-24.336930000000002	-4.49913
1418.001	-24.42573	-4.60843
1419.001	-24.514550000000003	-4.718520000000001
1420.001	-24.60338	-4.829400000000001
1421.001	-24.692220000000002	-4.941070000000001
1422.001	-24.781080000000003	-5.053540000000001
1423.001	-24.869940000000003	-5.166810000000001
1424.001	-24.958800000000004	-5.280880000000001
1425.001	-25.047670000000004	-5.39576
1426.001	-25.136550000000003	-5.5114600000000005
1427.001	-25.225420000000003	-5.627980000000001
1428.001	-25.314290000000003	-5.74532
1429.001	-25.403160000000003	-5.8634900000000005
1430.001	-25.492020000000004	-5.98249
1431.001	-25.58087	-6.10233
1432.001	-25.669710000000002	-6.223020000000001
1433.001	-25.758540000000004	-6.34456
1434.001	-25.847360000000002	-6.466950000000001
1435.001	-25.93616	-6.590190000000001
1436.001	-26.02494	-6.714300000000001
1437.001	-26.1137	-6.8392800000000005
1438.001	-26.202440000000003	-6.965140000000001
1439.001	-26.291150000000002	-7.091870000000001
1440.001	-26.379830000000002	-7.21949
1441.001	-26.468480000000003	-7.34799
1442.001	-26.557100000000002	-7.477390000000001
1443.001	-26.645690000000002	-7.607690000000001
1444.001	-26.734240000000003	-7.738900000000001
1445.001	-26.822750000000003	-7.871020000000001
1446.001	-26.91121	-8.004050000000001
1447.001	-26.999640000000003	-8.138
1448.001	-27.08801	-8.27289
1449.001	-27.176340000000003	-8.408700000000001
1450.001	-27.26461	-8.54545
1451.001	-27.35283	-8.683150000000001
1452.001	-27.440990000000003	-8.821800000000001
1453.001	-27.529090000000004	-8.961400000000001
1454.001	-27.617120000000003	-9.10196
1455.001	-27.7051	-9.243500000000001
1456.001	-27.793000000000003	-9.386000000000001
1457.001	-27.880830000000003	-9.529480000000001
1458.001	-27.968590000000003	-9.673950000000001
1459.001	-28.05627	-9.819410000000001
1460.001	-28.143870000000003	-9.96587
1461.001	-28.23139	-10.113330000000001
1462.001	-28.318820000000002	-10.261800000000001
1463.001	-28.406160000000003	-10.411280000000001
1464.001	-28.49341	-10.56179
1465.001	-28.58057	-10.713330000000001
1466.001	-28.667630000000003	-10.865900000000002
1467.001	-28.75458	-11.01951
1468.001	-28.841430000000003	-11.17417
1469.001	-28.92818	-11.329880000000001
1470.001	-29.01481	-11.48666
1471.001	-29.10133	-11.6445
1472.001	-29.187730000000002	-11.803420000000001
1473.001	-29.274020000000004	-11.963420000000001
1474.001	-29.360170000000004	-12.12451
1475.001	-29.4462	-12.286690000000002
1476.001	-29.532100000000003	-12.449980000000002
1477.001	-29.617860000000004	-12.614370000000001
1478.001	-29.703480000000003	-12.779890000000002
1479.001	-29.788970000000003	-12.946520000000001
1480.001	-29.8743	-13.11429
1481.001	-29.959490000000002	-13.283190000000001
1482.001	-30.044520000000002	-13.453240000000001
1483.001	-30.129400000000004	-13.624440000000002
1484.001	-30.21411	-13.79681
1485.001	-30.29866	-13.970340000000002
1486.001	-30.38304	-14.145050000000001
1487.001	-30.467250000000003	-14.320940000000002
1488.001	-30.551280000000002	-14.49802
1489.001	-30.635130000000004	-14.676300000000001
1490.001	-30.718790000000002	-14.85579
1491.001	-30.802270000000004	-15.036500000000002
1492.001	-30.885550000000002	-15.218430000000001
1493.001	-30.96863	-15.40159
1494.001	-31.051510000000004	-15.58599
1495.001	-31.134190000000004	-15.771640000000001
1496.001	-31.21665	-15.95855
1497.001	-31.298900000000003	-16.146720000000002
1498.001	-31.380920000000003	-16.33616
1499.001	-31.46272	-16.52689

==> anc/eta_prop_3PV_multi_py.pdf/inverse_eta_prop_M350_3PV.dat <==
M -> 350	Ms -> 581.38987074557577974547487427826539506851184315200605423753626598447241774345181`60.	L -> 760.16665451192810533538605499439213370538572776958961556104634287959427638934507`60.	G1L2 -> 5.33234701179248579016896476505590997461740525811082413078570466977189274292014`60.	KL5 -> 140.05670185912957363838753274996616901747010919823811719671277799606728799367734`60.
p	Re(D^-1)	Im(D^-1)
0.001	0.16471	0
1.001	0.16471	0
2.001	0.16471	0
3.001	0.1647	0
4.001	0.1647	0
5.001	0.16469	0
6.001	0.16468	0
7.001	0.16467	0
8.001	0.16466	0
9.001	0.16464	0
10.001	0.16463	0
11.001	0.16461	0
12.001	0.16459	0
13.001	0.16457	0
14.001	0.16455	0
15.001	0.16453	0
16.001	0.1645	0
17.001	0.16447	0
18.001	0.16444	0
19.001	0.16441	0
20.001	0.16438	0
21.001	0.16435	0
22.001	0.16431	0
23.001	0.16428	0
24.001	0.16424	0
25.001	0.1642	0
26.001	0.16415	0
27.001	0.16411	0
28.001	0.16407	0
29.001	0.16402	0
30.001	0.16397	0
31.001	0.16392	0
32.001	0.16387	0
33.001	0.16381	0
34.001	0.16376	0
35.001	0.1637	0
36.001	0.16364	0
37.001	0.16358	0
38.001	0.16352	0
39.001	0.16346	0
40.001	0.16339	0
41.001	0.16333	0
42.001	0.16326	0
43.001	0.16319	0
44.001	0.16312	0
45.001	0.16304	0
46.001	0.16297	0
47.001	0.16289	0
48.001	0.16281	0
49.001	0.16273	0
50.001	0.16265	0
51.001	0.16257	0
52.001	0.16248	0
53.001	0.1624	0
54.001	0.16231	0
55.001	0.16222	0
56.001	0.16213	0
57.001	0.16203	0
58.001	0.16194	0
59.001	0.16184	0
60.001	0.16174	0
61.001	0.16164	0
62.001	0.16154	0
63.001	0.16144	0
64.001	0.16134	0
65.001	0.16123	0
66.001	0.16112	0
67.001	0.16101	0
68.001	0.1609	0
69.001	0.16079	0
70.001	0.16067	0
71.001	0.16056	0
72.001	0.16044	0
73.001	0.16032	0
74.001	0.1602	0
75.001	0.16007	0
76.001	0.15995	0
77.001	0.15982	0
78.001	0.15969	0
79.001	0.15956	0
80.001	0.15943	0
81.001	0.1593	0
82.001	0.15916	0
83.001	0.15903	0
84.001	0.15889	0
85.001	0.15875	0
86.001	0.15861	0
87.001	0.15847	0
88.001	0.15832	0
89.001	0.15817	0
90.001	0.15803	0
91.001	0.15788	0
92.001	0.15772	0
93.001	0.15757	0
94.001	0.15742	0
95.001	0.15726	0
96.001	0.1571	0
97.001	0.15694	0
98.001	0.15678	0
99.001	0.15662	0
100.001	0.15645	0
101.001	0.15628	0
102.001	0.15612	0
103.001	0.15595	0
104.001	0.15577	0
105.001	0.1556	0
106.001	0.15543	0
107.001	0.15525	0
108.001	0.15507	0
109.001	0.15489	0
110.001	0.15471	0
111.001	0.15452	0
112.001	0.15434	0
113.001	0.15415	0
114.001	0.15396	0
115.001	0.15377	0
116.001	0.15358	0
117.001	0.15339	0
118.001	0.15319	0
119.001	0.15299	0
120.001	0.1528	0
121.001	0.1526	0
122.001	0.15239	0
123.001	0.15219	0
124.001	0.15198	0
125.001	0.15178	0
126.001	0.15157	0
127.001	0.15136	0
128.001	0.15114	0
129.001	0.15093	0
130.001	0.15071	0
131.001	0.1505	0
132.001	0.15028	0
133.001	0.15006	0
134.001	0.14983	0
135.001	0.14961	0
136.001	0.14938	0
137.001	0.14915	0
138.001	0.14892	0
139.001	0.14869	0
140.001	0.14846	0
141.001	0.14822	0
142.001	0.14799	0
143.001	0.14775	0
144.001	0.14751	0
145.001	0.14727	0
146.001	0.14702	0
147.001	0.14678	0
148.001	0.14653	0
149.001	0.14628	0
150.001	0.14603	0
151.001	0.14578	0
152.001	0.14553	0
153.001	0.14527	0
154.001	0.14501	0
155.001	0.14476	0
156.001	0.14449	0
157.001	0.14423	0
158.001	0.14397	0
159.001	0.1437	0
160.001	0.14343	0
161.001	0.14316	0
162.001	0.14289	0
163.001	0.14262	0
164.001	0.14234	0
165.001	0.14207	0
166.001	0.14179	0
167.001	0.14151	0
168.001	0.14123	0
169.001	0.14094	0
170.001	0.14066	0
171.001	0.14037	0
172.001	0.14008	0
173.001	0.13979	0
174.001	0.1395	0
175.001	0.13921	0
176.001	0.13891	0
177.001	0.13861	0
178.001	0.13831	0
179.001	0.13801	0
180.001	0.13771	0
181.001	0.1374	0
182.001	0.1371	0
183.001	0.13679	0
184.001	0.13648	0
185.001	0.13617	0
186.001	0.13585	0
187.001	0.13554	0
188.001	0.13522	0
189.001	0.1349	0
190.001	0.13458	0
191.001	0.13426	0
192.001	0.13393	0
193.001	0.13361	0
194.001	0.13328	0
195.001	0.13295	0
196.001	0.13262	0
197.001	0.13228	0
198.001	0.13195	0
199.001	0.13161	0
200.001	0.13127	0
201.001	0.13093	0
202.001	0.13059	0
203.001	0.13024	0
204.001	0.1299	0
205.001	0.12955	0
206.001	0.1292	0
207.001	0.12885	0
208.001	0.1285	0
209.001	0.12814	0
210.001	0.12778	0
211.001	0.12743	0
212.001	0.12706	0
213.001	0.1267	0
214.001	0.12634	0
215.001	0.12597	0
216.001	0.1256	0
217.001	0.12523	0
218.001	0.12486	0
219.001	0.12449	0
220.001	0.12411	0
221.001	0.12374	0
222.001	0.12336	0
223.001	0.12298	0
224.001	0.12259	0
225.001	0.12221	0
226.001	0.12182	0
227.001	0.12143	0
228.001	0.12104	0
229.001	0.12065	0
230.001	0.12026	0
231.001	0.11986	0
232.001	0.11947	0
233.001	0.11907	0
234.001	0.11866	0
235.001	0.11826	0
236.001	0.11786	0
237.001	0.11745	0
238.001	0.11704	0
239.001	0.11663	0
240.001	0.11622	0
241.001	0.1158	0
242.001	0.11539	0
243.001	0.11497	0
244.001	0.11455	0
245.001	0.11413	0
246.001	0.1137	0
247.001	0.11328	0
248.001	0.11285	0
249.001	0.11242	0
250.001	0.11199	0
251.001	0.11156	0
252.001	0.11112	0
253.001	0.11068	0
254.001	0.11024	0
255.001	0.1098	0
256.001	0.10936	0
257.001	0.10892	0
258.001	0.10847	0
259.001	0.10802	0
260.001	0.10757	0
261.001	0.10712	0
262.001	0.10666	0
263.001	0.10621	0
264.001	0.10575	0
265.001	0.10529	0
266.001	0.10483	0
267.001	0.10436	0
268.001	0.1039	0
269.001	0.10343	0
270.001	0.10296	0
271.001	0.10249	0
272.001	0.10201	0
273.001	0.10154	0
274.001	0.10106	0
275.001	0.10058	0
276.001	0.1001	0
277.001	0.09962	0
278.001	0.09913	0
279.001	0.09864	0
280.001	0.09815	0
281.001	0.09766	0
282.001	0.09717	0
283.001	0.09667	0
284.001	0.09618	0
285.001	0.09568	0
286.001	0.09517	0
287.001	0.09467	0
288.001	0.09417	0
289.001	0.09366	0
290.001	0.09315	0
291.001	0.09264	0
292.001	0.09213	0
293.001	0.09161	0
294.001	0.09109	0
295.001	0.09057	0
296.001	0.09005	0
297.001	0.08953	0
298.001	0.089	0
299.001	0.08848	0
300.001	0.08795	0
301.001	0.08742	0
302.001	0.08688	0
303.001	0.08635	0
304.001	0.08581	0
305.001	0.08527	0
306.001	0.08473	0
307.001	0.08419	0
308.001	0.08364	0
309.001	0.08309	0
310.001	0.08254	0
311.001	0.08199	0
312.001	0.08144	0
313.001	0.08088	0
314.001	0.08033	0
315.001	0.07977	0
316.001	0.0792	0
317.001	0.07864	0
318.001	0.07807	0
319.001	0.07751	0
320.001	0.07694	0
321.001	0.07636	0
322.001	0.07579	0
323.001	0.07521	0
324.001	0.07463	0
325.001	0.07405	0
326.001	0.07347	0
327.001	0.07289	0
328.001	0.0723	0
329.001	0.07171	0
330.001	0.07112	0
331.001	0.07053	0
332.001	0.06993	0
333.001	0.06933	0
334.001	0.06873	0
335.001	0.06813	0
336.001	0.06753	0
337.001	0.06692	0
338.001	0.06631	0
339.001	0.0657	0
340.001	0.06509	0
341.001	0.06448	0
342.001	0.06386	0
343.001	0.06324	0
344.001	0.06262	0
345.001	0.062	0
346.001	0.06137	0
347.001	0.06075	0
348.001	0.06012	0
349.001	0.05949	0
350.001	0.05885	0
351.001	0.05822	0
352.001	0.05758	0
353.001	0.05694	0
354.001	0.0563	0
355.001	0.05565	0
356.001	0.05501	0
357.001	0.05436	0
358.001	0.05371	0
359.001	0.05305	0
360.001	0.0524	0
361.001	0.05174	0
362.001	0.05108	0
363.001	0.05042	0
364.001	0.04975	0
365.001	0.04909	0
366.001	0.04842	0
367.001	0.04775	0
368.001	0.04707	0
369.001	0.0464	0
370.001	0.04572	0
371.001	0.04504	0
372.001	0.04436	0
373.001	0.04367	0
374.001	0.04299	0
375.001	0.0423	0
376.001	0.04161	0
377.001	0.04091	0
378.001	0.04022	0
379.001	0.03952	0
380.001	0.03882	0
381.001	0.03812	0
382.001	0.03741	0
383.001	0.03671	0
384.001	0.036	0
385.001	0.03529	0
386.001	0.03457	0
387.001	0.03386	0
388.001	0.03314	0
389.001	0.03242	0
390.001	0.03169	0
391.001	0.03097	0
392.001	0.03024	0
393.001	0.02951	0
394.001	0.02878	0
395.001	0.02804	0
396.001	0.02731	0
397.001	0.02657	0
398.001	0.02583	0
399.001	0.02508	0
400.001	0.02434	0
401.001	0.02359	0
402.001	0.02284	0
403.001	0.02208	0
404.001	0.02133	0
405.001	0.02057	0
406.001	0.01981	0
407.001	0.01905	0
408.001	0.01828	0
409.001	0.01752	0
410.001	0.01675	0
411.001	0.01597	0
412.001	0.0152	0
413.001	0.01442	0
414.001	0.01364	0
415.001	0.01286	0
416.001	0.01208	0
417.001	0.01129	0
418.001	0.0105	0
419.001	0.00971	0
420.001	0.00891	0
421.001	0.00812	0
422.001	0.00732	0
423.001	0.00652	0
424.001	0.00571	0
425.001	0.00491	0
426.001	0.0041	0
427.001	0.00329	0
428.001	0.00248	0
429.001	0.00166	0
430.001	0.00084	0
431.001	0.00002	0
432.001	-0.0008	0
433.001	-0.00163	0
434.001	-0.00246	0
435.001	-0.00329	0
436.001	-0.00412	0
437.001	-0.00496	0
438.001	-0.0058	0
439.001	-0.00664	0
440.001	-0.00748	0
441.001	-0.00833	0
442.001	-0.00918	0
443.001	-0.01003	0
444.001	-0.01088	0
445.001	-0.01174	0
446.001	-0.01259	0
447.001	-0.01346	0
448.001	-0.01432	0
449.001	-0.01519	0
450.001	-0.01606	0
451.001	-0.01693	0
452.001	-0.0178	0
453.001	-0.01868	0
454.001	-0.01956	0
455.001	-0.02044	0
456.001	-0.02132	0
457.001	-0.02221	0
458.001	-0.0231	0
459.001	-0.02399	0
460.001	-0.02489	0
461.001	-0.02579	0
462.001	-0.02669	0
463.001	-0.02759	0
464.001	-0.02849	0
465.001	-0.0294	0
466.001	-0.03031	0
467.001	-0.03123	0
468.001	-0.03214	0
469.001	-0.03306	0
470.001	-0.03398	0
471.001	-0.03491	0
472.001	-0.03584	0
473.001	-0.03677	0
474.001	-0.0377	0
475.001	-0.03863	0
476.001	-0.03957	0
477.001	-0.04051	0
478.001	-0.04146	0
479.001	-0.0424	0
480.001	-0.04335	0
481.001	-0.0443	0
482.001	-0.04526	0
483.001	-0.04622	0
484.001	-0.04718	0
485.001	-0.04814	0
486.001	-0.0491	0
487.001	-0.05007	0
488.001	-0.05104	0
489.001	-0.05202	0
490.001	-0.053	0
491.001	-0.05398	0
492.001	-0.05496	0
493.001	-0.05594	0
494.001	-0.05693	0
495.001	-0.05792	0
496.001	-0.05892	0
497.001	-0.05992	0
498.001	-0.06092	0
499.001	-0.06192	0
500.001	-0.06292	0
501.001	-0.06393	0
502.001	-0.06494	0
503.001	-0.06596	0
504.001	-0.06698	0
505.001	-0.068	0
506.001	-0.06902	0
507.001	-0.07005	0
508.001	-0.07108	0
509.001	-0.07211	0
510.001	-0.07315	0
511.001	-0.07418	0
512.001	-0.07523	0
513.001	-0.07627	0
514.001	-0.07732	0
515.001	-0.07837	0
516.001	-0.07942	0
517.001	-0.08048	0
518.001	-0.08154	0
519.001	-0.0826	0
520.001	-0.08367	0
521.001	-0.08474	0
522.001	-0.08581	0
523.001	-0.08689	0
524.001	-0.08797	0
525.001	-0.08905	0
526.001	-0.09013	0
527.001	-0.09122	0
528.001	-0.09231	0
529.001	-0.09341	0
530.001	-0.09451	0
531.001	-0.09561	0
532.001	-0.09671	0
533.001	-0.09782	0
534.001	-0.09893	0
535.001	-0.10004	0
536.001	-0.10116	0
537.001	-0.10228	0
538.001	-0.10341	0
539.001	-0.10454	0
540.001	-0.10567	0
541.001	-0.1068	0
542.001	-0.10794	0
543.001	-0.10908	0
544.001	-0.11023	0
545.001	-0.11138	0
546.001	-0.11253	0
547.001	-0.11368	0
548.001	-0.11484	0
549.001	-0.116	0
550.001	-0.11717	0
551.001	-0.11834	0
552.001	-0.11951	0
553.001	-0.12069	0
554.001	-0.12187	0
555.001	-0.12305	0
556.001	-0.12424	0
557.001	-0.12543	0
558.001	-0.12663	0
559.001	-0.12783	0
560.001	-0.12903	0
561.001	-0.13024	0
562.001	-0.13145	0
563.001	-0.13266	0
564.001	-0.13388	0
565.001	-0.1351	0
566.001	-0.13633	0
567.001	-0.13756	0
568.001	-0.13879	0
569.001	-0.14003	0
570.001	-0.14127	0
571.001	-0.14252	0
572.001	-0.14377	0
573.001	-0.14502	0
574.001	-0.14628	0
575.001	-0.14754	0
576.001	-0.14881	0
577.001	-0.15008	0
578.001	-0.15136	0
579.001	-0.15264	0
580.001	-0.15392	0
581.001	-0.15521	0
582.001	-0.1565	0
583.001	-0.1578	0
584.001	-0.1591	0
585.001	-0.16041	0
586.001	-0.16172	0
587.001	-0.16303	0
588.001	-0.16435	0
589.001	-0.16568	0
590.001	-0.16701	0
591.001	-0.16834	0
592.001	-0.16968	0
593.001	-0.17103	0
594.001	-0.17237	0
595.001	-0.17373	0
596.001	-0.17509	0
597.001	-0.17645	0
598.001	-0.17782	0
599.001	-0.1792	0
600.001	-0.18058	0
601.001	-0.18196	0
602.001	-0.18336	0
603.001	-0.18475	0
604.001	-0.18616	0
605.001	-0.18756	0
606.001	-0.18898	0
607.001	-0.1904	0
608.001	-0.19182	0
609.001	-0.19326	0
610.001	-0.19469	0
611.001	-0.19614	0
612.001	-0.19759	0
613.001	-0.19904	0
614.001	-0.20051	0
615.001	-0.20198	0
616.001	-0.20345	0
617.001	-0.20494	0
618.001	-0.20643	0
619.001	-0.20792	0
620.001	-0.20943	0
621.001	-0.21094	0
622.001	-0.21246	0
623.001	-0.21398	0
624.001	-0.21552	0
625.001	-0.21706	0
626.001	-0.21861	0
627.001	-0.22017	0
628.001	-0.22173	0
629.001	-0.22331	0
630.001	-0.22489	0
631.001	-0.22649	0
632.001	-0.22809	0
633.001	-0.2297	0
634.001	-0.23132	0
635.001	-0.23295	0
636.001	-0.23459	0
637.001	-0.23624	0
638.001	-0.2379	0
639.001	-0.23957	0
640.001	-0.24125	0
641.001	-0.24294	0
642.001	-0.24465	0
643.001	-0.24636	0
644.001	-0.24809	0
645.001	-0.24983	0
646.001	-0.25159	0
647.001	-0.25335	0
648.001	-0.25514	0
649.001	-0.25693	0
650.001	-0.25874	0
651.001	-0.26057	0
652.001	-0.26241	0
653.001	-0.26426	0
654.001	-0.26614	0
655.001	-0.26803	0
656.001	-0.26993	0
657.001	-0.27186	0
658.001	-0.27381	0
659.001	-0.27578	0
660.001	-0.27776	0
661.001	-0.27977	0
662.001	-0.2818	0
663.001	-0.28386	0
664.001	-0.28594	0
665.001	-0.28805	0
666.001	-0.29018	0
667.001	-0.29234	0
668.001	-0.29454	0
669.001	-0.29676	0
670.001	-0.29902	0
671.001	-0.30131	0
672.001	-0.30364	0
673.001	-0.30601	0
674.001	-0.30843	0
675.001	-0.31088	0
676.001	-0.31339	0
677.001	-0.31594	0
678.001	-0.31855	0
679.001	-0.32122	0
680.001	-0.32395	0
681.001	-0.32676	0
682.001	-0.32963	0
683.001	-0.33259	0
684.001	-0.33564	0
685.001	-0.33879	0
686.001	-0.34204	0
687.001	-0.34542	0
688.001	-0.34894	0
689.001	-0.35262	0
690.001	-0.35647	0
691.001	-0.36053	0
692.001	-0.36485	0
693.001	-0.36946	0
694.001	-0.37443	0
695.001	-0.37988	0
696.001	-0.38594	0
697.001	-0.39289	0
698.001	-0.40122	0
699.001	-0.41226	0
700.001	-0.43985	-0.0009
701.001	-0.43902	-0.02833
702.001	-0.43819	-0.03998
703.001	-0.43736	-0.04887
704.001	-0.43651	-0.05632
705.001	-0.43566	-0.06285
706.001	-0.4348	-0.06872
707.001	-0.43393	-0.07407
708.001	-0.43306	-0.07903
709.001	-0.43217	-0.08365
710.001	-0.43128	-0.088
711.001	-0.43039	-0.0921
712.001	-0.42948	-0.09599
713.001	-0.42857	-0.0997
714.001	-0.42765	-0.10323
715.001	-0.42672	-0.10662
716.001	-0.42579	-0.10987
717.001	-0.42485	-0.11299
718.001	-0.4239	-0.116
719.001	-0.42294	-0.1189
720.001	-0.42197	-0.1217
721.001	-0.421	-0.1244
722.001	-0.42002	-0.12702
723.001	-0.41903	-0.12955
724.001	-0.41804	-0.132
725.001	-0.41704	-0.13438
726.001	-0.41603	-0.13669
727.001	-0.41501	-0.13893
728.001	-0.41398	-0.1411
729.001	-0.41295	-0.14321
730.001	-0.41191	-0.14526
731.001	-0.41086	-0.14725
732.001	-0.40981	-0.14919
733.001	-0.40874	-0.15107
734.001	-0.40767	-0.1529
735.001	-0.4066	-0.15467
736.001	-0.40551	-0.1564
737.001	-0.40442	-0.15808
738.001	-0.40332	-0.15971
739.001	-0.40221	-0.1613
740.001	-0.40109	-0.16284
741.001	-0.39997	-0.16434
742.001	-0.39884	-0.1658
743.001	-0.3977	-0.16721
744.001	-0.39655	-0.16858
745.001	-0.3954	-0.16991
746.001	-0.39424	-0.1712
747.001	-0.39307	-0.17246
748.001	-0.39189	-0.17367
749.001	-0.39071	-0.17485
750.001	-0.38952	-0.17599
751.001	-0.38832	-0.17709
752.001	-0.38711	-0.17816
753.001	-0.3859	-0.17919
754.001	-0.38468	-0.18018
755.001	-0.38345	-0.18114
756.001	-0.38221	-0.18206
757.001	-0.38097	-0.18296
758.001	-0.37971	-0.18381
759.001	-0.37845	-0.18463
760.001	-0.37719	-0.18542
761.001	-0.37591	-0.18618
762.001	-0.37463	-0.1869
763.001	-0.37334	-0.18759
764.001	-0.37205	-0.18825
765.001	-0.37074	-0.18887
766.001	-0.36943	-0.18947
767.001	-0.36811	-0.19003
768.001	-0.36678	-0.19056
769.001	-0.36545	-0.19106
770.001	-0.36411	-0.19152
771.001	-0.36276	-0.19196
772.001	-0.3614	-0.19236
773.001	-0.36003	-0.19273
774.001	-0.35866	-0.19307
775.001	-0.35728	-0.19338
776.001	-0.3559	-0.19366
777.001	-0.3545	-0.19391
778.001	-0.3531	-0.19413
779.001	-0.35169	-0.19431
780.001	-0.35027	-0.19447
781.001	-0.34885	-0.19459
782.001	-0.34742	-0.19469
783.001	-0.34598	-0.19475
784.001	-0.34453	-0.19478
785.001	-0.34308	-0.19479
786.001	-0.34162	-0.19476
787.001	-0.34015	-0.1947
788.001	-0.33867	-0.19461
789.001	-0.33719	-0.19449
790.001	-0.3357	-0.19434
791.001	-0.3342	-0.19416
792.001	-0.3327	-0.19395
793.001	-0.33118	-0.1937
794.001	-0.32966	-0.19343
795.001	-0.32814	-0.19312
796.001	-0.3266	-0.19279
797.001	-0.32506	-0.19242
798.001	-0.32351	-0.19202
799.001	-0.32195	-0.1916
800.001	-0.32039	-0.19114
801.001	-0.31882	-0.19064
802.001	-0.31724	-0.19012
803.001	-0.31565	-0.18957
804.001	-0.31406	-0.18898
805.001	-0.31246	-0.18837
806.001	-0.31086	-0.18772
807.001	-0.30924	-0.18704
808.001	-0.30762	-0.18632
809.001	-0.30599	-0.18558
810.001	-0.30436	-0.1848
811.001	-0.30271	-0.184
812.001	-0.30106	-0.18315
813.001	-0.29941	-0.18228
814.001	-0.29774	-0.18138
815.001	-0.29607	-0.18044
816.001	-0.29439	-0.17947
817.001	-0.29271	-0.17846
818.001	-0.29102	-0.17743
819.001	-0.28932	-0.17635
820.001	-0.28761	-0.17525
821.001	-0.2859	-0.17411
822.001	-0.28418	-0.17294
823.001	-0.28245	-0.17174
824.001	-0.28072	-0.1705
825.001	-0.27898	-0.16923
826.001	-0.27723	-0.16792
827.001	-0.27547	-0.16658
828.001	-0.27371	-0.1652
829.001	-0.27194	-0.16379
830.001	-0.27017	-0.16235
831.001	-0.26839	-0.16087
832.001	-0.2666	-0.15935
833.001	-0.2648	-0.1578
834.001	-0.263	-0.15621
835.001	-0.26119	-0.15459
836.001	-0.25938	-0.15293
837.001	-0.25756	-0.15124
838.001	-0.25573	-0.14951
839.001	-0.25389	-0.14774
840.001	-0.25205	-0.14594
841.001	-0.2502	-0.1441
842.001	-0.24835	-0.14222
843.001	-0.24649	-0.1403
844.001	-0.24462	-0.13835
845.001	-0.24275	-0.13636
846.001	-0.24087	-0.13433
847.001	-0.23898	-0.13226
848.001	-0.23709	-0.13015
849.001	-0.23519	-0.12801
850.001	-0.23328	-0.12583
851.001	-0.23137	-0.12361
852.001	-0.22945	-0.12134
853.001	-0.22753	-0.11904
854.001	-0.2256	-0.1167
855.001	-0.22366	-0.11432
856.001	-0.22172	-0.1119
857.001	-0.21977	-0.10944
858.001	-0.21782	-0.10693
859.001	-0.21585	-0.10439
860.001	-0.21389	-0.1018
861.001	-0.21191	-0.09918
862.001	-0.20994	-0.09651
863.001	-0.20795	-0.0938
864.001	-0.20596	-0.09105
865.001	-0.20396	-0.08825
866.001	-0.20196	-0.08541
867.001	-0.19995	-0.08253
868.001	-0.19794	-0.0796
869.001	-0.19592	-0.07664
870.001	-0.1939	-0.07362
871.001	-0.19187	-0.07057
872.001	-0.18983	-0.06746
873.001	-0.18779	-0.06432
874.001	-0.18574	-0.06113
875.001	-0.18369	-0.05789
876.001	-0.18163	-0.05461
877.001	-0.17957	-0.05128
878.001	-0.1775	-0.0479
879.001	-0.17543	-0.04448
880.001	-0.17335	-0.04101
881.001	-0.17127	-0.03749
882.001	-0.16918	-0.03393
883.001	-0.16708	-0.03032
884.001	-0.16498	-0.02665
885.001	-0.16288	-0.02295
886.001	-0.16077	-0.01919
887.001	-0.15866	-0.01538
888.001	-0.15654	-0.01152
889.001	-0.15441	-0.00761
890.001	-0.15229	-0.00366
891.001	-0.15015	0.00035
892.001	-0.14802	0.00441
893.001	-0.14587	0.00852
894.001	-0.14373	0.01269
895.001	-0.14158	0.0169
896.001	-0.13942	0.02117
897.001	-0.13726	0.02549
898.001	-0.1351	0.02987
899.001	-0.13293	0.03429
900.001	-0.13075	0.03878
901.001	-0.12858	0.04331
902.001	-0.1264	0.0479
903.001	-0.12421	0.05255
904.001	-0.12202	0.05725
905.001	-0.11983	0.06201
906.001	-0.11763	0.06683
907.001	-0.11543	0.0717
908.001	-0.11323	0.07663
909.001	-0.11102	0.08162
910.001	-0.10881	0.08666
911.001	-0.10659	0.09177
912.001	-0.10438	0.09693
913.001	-0.10216	0.10215
914.001	-0.09993	0.10744
915.001	-0.0977	0.11278
916.001	-0.09547	0.11818
917.001	-0.09324	0.12365
918.001	-0.091	0.12918
919.001	-0.08876	0.13477
920.001	-0.08652	0.14042
921.001	-0.08427	0.14614
922.001	-0.08202	0.15192
923.001	-0.07977	0.15776
924.001	-0.07752	0.16367
925.001	-0.07526	0.16965
926.001	-0.073	0.17569
927.001	-0.07074	0.18179
928.001	-0.06848	0.18797
929.001	-0.06621	0.19421
930.001	-0.06394	0.20052
931.001	-0.06167	0.2069
932.001	-0.0594	0.21334
933.001	-0.05713	0.21986
934.001	-0.05485	0.22645
935.001	-0.05258	0.2331
936.001	-0.0503	0.23983
937.001	-0.04802	0.24663
938.001	-0.04574	0.2535
939.001	-0.04346	0.26045
940.001	-0.04117	0.26747
941.001	-0.03889	0.27456
942.001	-0.0366	0.28173
943.001	-0.03432	0.28898
944.001	-0.03203	0.29629
945.001	-0.02974	0.30369
946.001	-0.02746	0.31117
947.001	-0.02517	0.31872
948.001	-0.02288	0.32635
949.001	-0.02059	0.33406
950.001	-0.0183	0.34185
951.001	-0.01601	0.34972
952.001	-0.01372	0.35767
953.001	-0.01143	0.3657
954.001	-0.00915	0.37382
955.001	-0.00686	0.38202
956.001	-0.00457	0.39031
957.001	-0.00228	0.39867
958.001	0	0.40713
959.001	0.00229	0.41567
960.001	0.00457	0.4243
961.001	0.00685	0.43301
962.001	0.00914	0.44182
963.001	0.01142	0.45071
964.001	0.01369	0.4597
965.001	0.01597	0.46877
966.001	0.01824	0.47794
967.001	0.02052	0.4872
968.001	0.02279	0.49655
969.001	0.02506	0.506
970.001	0.02732	0.51554
971.001	0.02959	0.52518
972.001	0.03185	0.53491
973.001	0.03411	0.54475
974.001	0.03636	0.55468
975.001	0.03861	0.56471
976.001	0.04086	0.57484
977.001	0.04311	0.58507
978.001	0.04535	0.59541
979.001	0.04759	0.60585
980.001	0.04982	0.61639
981.001	0.05205	0.62704
982.001	0.05427	0.63779
983.001	0.0565	0.64865
984.001	0.05871	0.65962
985.001	0.06092	0.6707
986.001	0.06313	0.68189
987.001	0.06533	0.69319
988.001	0.06753	0.7046
989.001	0.06972	0.71612
990.001	0.07191	0.72776
991.001	0.07408	0.73952
992.001	0.07626	0.75139
993.001	0.07843	0.76338
994.001	0.08059	0.77549
995.001	0.08274	0.78772
996.001	0.08489	0.80007
997.001	0.08703	0.81254
998.001	0.08916	0.82514
999.001	0.09129	0.83786
1000.001	0.09341	0.85071
1001.001	0.09552	0.86369
1002.001	0.09762	0.87679
1003.001	0.09971	0.89003
1004.001	0.1018	0.90339
1005.001	0.10388	0.91689
1006.001	0.10594	0.93053
1007.001	0.108	0.9443
1008.001	0.11005	0.95821
1009.001	0.11209	0.97225
1010.001	0.11412	0.98644
1011.001	0.11614	1.00076
1012.001	0.11815	1.01523
1013.001	0.12015	1.02985
1014.001	0.12214	1.04461
1015.001	0.12412	1.05951
1016.001	0.12608	1.07457
1017.001	0.12804	1.08978
1018.001	0.12998	1.10514
1019.001	0.13191	1.12065
1020.001	0.13383	1.13632
1021.001	0.13573	1.15215
1022.001	0.13762	1.16814
1023.001	0.1395	1.18429
1024.001	0.14137	1.2006
1025.001	0.14322	1.21708
1026.001	0.14505	1.23372
1027.001	0.14688	1.25053
1028.001	0.14868	1.26751
1029.001	0.15048	1.28467
1030.001	0.15225	1.302
1031.001	0.15402	1.3195
1032.001	0.15576	1.33718
1033.001	0.15749	1.35505
1034.001	0.1592	1.3731
1035.001	0.1609	1.39133
1036.001	0.16258	1.40975
1037.001	0.16424	1.42836
1038.001	0.16588	1.44716
1039.001	0.1675	1.46616
1040.001	0.16911	1.48535
1041.001	0.17069	1.50474
1042.001	0.17226	1.52434
1043.001	0.17381	1.54414
1044.001	0.17533	1.56414
1045.001	0.17684	1.58435
1046.001	0.17832	1.60478
1047.001	0.17978	1.62542
1048.001	0.18123	1.64628
1049.001	0.18264	1.66736
1050.001	0.18404	1.68866
1051.001	0.18541	1.71019
1052.001	0.18676	1.73195
1053.001	0.18809	1.75394
1054.001	0.18939	1.77617
1055.001	0.19066	1.79863
1056.001	0.19191	1.82134
1057.001	0.19314	1.8443
1058.001	0.19433	1.8675
1059.001	0.19551	1.89095
1060.001	0.19665	1.91467
1061.001	0.19777	1.93864
1062.001	0.19885	1.96287
1063.001	0.19991	1.98738
1064.001	0.20094	2.01215
1065.001	0.20194	2.0372
1066.001	0.20291	2.06253
1067.001	0.20385	2.08814
1068.001	0.20475	2.11404
1069.001	0.20563	2.14024
1070.001	0.20647	2.16673
1071.001	0.20728	2.19352
1072.001	0.20805	2.22062
1073.001	0.20879	2.24803
1074.001	0.2095	2.27576
1075.001	0.21016	2.30381
1076.001	0.2108	2.33219
1077.001	0.21139	2.36089
1078.001	0.21195	2.38994
1079.001	0.21247	2.41933
1080.001	0.21295	2.44907
1081.001	0.21339	2.47917
1082.001	0.21379	2.50962
1083.001	0.21415	2.54045
1084.001	0.21446	2.57165
1085.001	0.21474	2.60323
1086.001	0.21497	2.6352
1087.001	0.21515	2.66757
1088.001	0.21529	2.70034
1089.001	0.21539	2.73352
1090.001	0.21544	2.76712
1091.001	0.21544	2.80114
1092.001	0.21539	2.83561
1093.001	0.21529	2.87051
1094.001	0.21515	2.90587
1095.001	0.21495	2.94169
1096.001	0.2147	2.97798
1097.001	0.21439	3.01476
1098.001	0.21404	3.05202
1099.001	0.21362	3.08979
1100.001	0.21315	3.12807
1101.001	0.21263	3.16688
1102.001	0.21205	3.20623
1103.001	0.2114	3.24612
1104.001	0.2107	3.28658
1105.001	0.20994	3.32761
1106.001	0.20911	3.36923
1107.001	0.20822	3.41146
1108.001	0.20727	3.4543
1109.001	0.20624	3.49778
1110.001	0.20516	3.54191
1111.001	0.204	3.58671
1112.001	0.20277	3.63219
1113.001	0.20147	3.67838
1114.001	0.2001	3.7253
1115.001	0.19866	3.77296
1116.001	0.19714	3.82139
1117.001	0.19554	3.8706
1118.001	0.19387	3.92063
1119.001	0.19211	3.9715
1120.001	0.19027	4.02323
1121.001	0.18835	4.07586
1122.001	0.18635	4.12941
1123.001	0.18425	4.18391
1124.001	0.18207	4.23941
1125.001	0.1798	4.29592
1126.001	0.17744	4.35349
1127.001	0.17498	4.41217
1128.001	0.17243	4.47198
1129.001	0.16978	4.53299
1130.001	0.16703	4.59523
1131.001	0.16418	4.65876
1132.001	0.16122	4.72364
1133.001	0.15815	4.78993
1134.001	0.15498	4.85769
1135.001	0.1517	4.92699
1136.001	0.1483	4.99791
1137.001	0.14478	5.07054
1138.001	0.14115	5.14497
1139.001	0.1374	5.2213
1140.001	0.13352	5.29964
1141.001	0.12951	5.38012
1142.001	0.12537	5.46287
1143.001	0.12111	5.54805
1144.001	0.1167	5.63584
1145.001	0.11216	5.72642
1146.001	0.10747	5.82003
1147.001	0.10264	5.91692
1148.001	0.09767	6.01739
1149.001	0.09254	6.12178
1150.001	0.08726	6.23051
1151.001	0.08183	6.34407
1152.001	0.07624	6.46305
1153.001	0.0705	6.58819
1154.001	0.0646	6.72041
1155.001	0.05855	6.86092
1156.001	0.05236	7.01129
1157.001	0.04604	7.17372
1158.001	0.03961	7.3514
1159.001	0.03314	7.5493
1160.001	0.02672	7.77597
1161.001	0.02059	8.04878
1162.001	0.01551	8.41738
1163.001	-0.36094	9.14033
1164.001	-0.88578	9.16013
1165.001	-1.213	9.17531
1166.001	-1.47689	9.18857
1167.001	-1.70626	9.20058
1168.001	-1.91316	9.2116
1169.001	-2.10403	9.22181
1170.001	-2.28275	9.23129
1171.001	-2.45189	9.24013
1172.001	-2.61326	9.24838
1173.001	-2.76818	9.25607
1174.001	-2.91764	9.26323
1175.001	-3.06241	9.26989
1176.001	-3.20313	9.27608
1177.001	-3.34029	9.28179
1178.001	-3.47431	9.28706
1179.001	-3.60553	9.29189
1180.001	-3.73424	9.29629
1181.001	-3.8607	9.30027
1182.001	-3.98513	9.30384
1183.001	-4.1077	9.307
1184.001	-4.22858	9.30976
1185.001	-4.34792	9.31213
1186.001	-4.46584	9.31411
1187.001	-4.58246	9.3157
1188.001	-4.69788	9.3169
1189.001	-4.81219	9.31773
1190.001	-4.92548	9.31818
1191.001	-5.03782	9.31825
1192.001	-5.14927	9.31795
1193.001	-5.25991	9.31727
1194.001	-5.36978	9.31623
1195.001	-5.47894	9.31482
1196.001	-5.58744	9.31304
1197.001	-5.69531	9.31089
1198.001	-5.80262	9.30837
1199.001	-5.90938	9.30549
1200.001	-6.01564	9.30224
1201.001	-6.12142	9.29863
1202.001	-6.22677	9.29466
1203.001	-6.3317	9.29032
1204.001	-6.43625	9.28561
1205.001	-6.54044	9.28054
1206.001	-6.64429	9.2751
1207.001	-6.74783	9.2693
1208.001	-6.85107	9.26313
1209.001	-6.95404	9.2566
1210.001	-7.05676	9.2497
1211.001	-7.15924	9.24243
1212.001	-7.26149	9.23479
1213.001	-7.36354	9.22679
1214.001	-7.4654	9.21842
1215.001	-7.56708	9.20967
1216.001	-7.66859	9.20056
1217.001	-7.76996	9.19107
1218.001	-7.87119	9.18121
1219.001	-7.97228	9.17098
1220.001	-8.07327	9.16037
1221.001	-8.17414	9.14938
1222.001	-8.27492	9.13802
1223.001	-8.37561	9.12628
1224.001	-8.47623	9.11416
1225.001	-8.57677	9.10166
1226.001	-8.67726	9.08878
1227.001	-8.77769	9.07552
1228.001	-8.87808	9.06187
1229.001	-8.97842	9.04783
1230.001	-9.07874	9.03341
1231.001	-9.17903	9.0186
1232.001	-9.27931	9.00339
1233.001	-9.37957	8.9878
1234.001	-9.47982	8.97181
1235.001	-9.58008	8.95543
1236.001	-9.68034	8.93866
1237.001	-9.78061	8.92148
1238.001	-9.8809	8.9039
1239.001	-9.98121	8.88593
1240.001	-10.08154	8.86755
1241.001	-10.1819	8.84877
1242.001	-10.28229	8.82958
1243.001	-10.38273	8.80998
1244.001	-10.4832	8.78997
1245.001	-10.58372	8.76956
1246.001	-10.68429	8.74873
1247.001	-10.78492	8.72748
1248.001	-10.8856	8.70582
1249.001	-10.98634	8.68374
1250.001	-11.08715	8.66123
1251.001	-11.18802	8.63831
1252.001	-11.28896	8.61496
1253.001	-11.38997	8.59119
1254.001	-11.49106	8.56698
1255.001	-11.59223	8.54235
1256.001	-11.69347	8.51728
1257.001	-11.7948	8.49178
1258.001	-11.89622	8.46585
1259.001	-11.99773	8.43947
1260.001	-12.09932	8.41266
1261.001	-12.20101	8.3854
1262.001	-12.30279	8.3577
1263.001	-12.40467	8.32955
1264.001	-12.50665	8.30096
1265.001	-12.60873	8.27191
1266.001	-12.71091	8.24241
1267.001	-12.81319	8.21245
1268.001	-12.91559	8.18204
1269.001	-13.01809	8.15117
1270.001	-13.12069	8.11983
1271.001	-13.22342	8.08803
1272.001	-13.32625	8.05576
1273.001	-13.4292	8.02303
1274.001	-13.53226	7.98982
1275.001	-13.63544	7.95614
1276.001	-13.73873	7.92199
1277.001	-13.84215	7.88736
1278.001	-13.94569	7.85224
1279.001	-14.04935	7.81664
1280.001	-14.15313	7.78056
1281.001	-14.25704	7.74399
1282.001	-14.36107	7.70693
1283.001	-14.46522	7.66938
1284.001	-14.56951	7.63133
1285.001	-14.67392	7.59278
1286.001	-14.77846	7.55373
1287.001	-14.88313	7.51418
1288.001	-14.98793	7.47413
1289.001	-15.09286	7.43357
1290.001	-15.19793	7.39249
1291.001	-15.30312	7.35091
1292.001	-15.40846	7.3088
1293.001	-15.51392	7.26618
1294.001	-15.61952	7.22304
1295.001	-15.72525	7.17937
1296.001	-15.83112	7.13518
1297.001	-15.93713	7.09046
1298.001	-16.04327	7.04521
1299.001	-16.14955	6.99942
1300.001	-16.25597	6.95309
1301.001	-16.36252	6.90623
1302.001	-16.46922	6.85882
1303.001	-16.57605	6.81086
1304.001	-16.68302	6.76236
1305.001	-16.79013	6.7133
1306.001	-16.89738	6.66369
1307.001	-17.00478	6.61352
1308.001	-17.11231	6.5628
1309.001	-17.21998	6.51151
1310.001	-17.32779	6.45965
1311.001	-17.43574	6.40722
1312.001	-17.54383	6.35422
1313.001	-17.65207	6.30065
1314.001	-17.76044	6.2465
1315.001	-17.86896	6.19176
1316.001	-17.97762	6.13645
1317.001	-18.08641	6.08054
1318.001	-18.19535	6.02404
1319.001	-18.30443	5.96696
1320.001	-18.41365	5.90927
1321.001	-18.52301	5.85098
1322.001	-18.63251	5.79209
1323.001	-18.74216	5.7326
1324.001	-18.85194	5.67249
1325.001	-18.96186	5.61177
1326.001	-19.07192	5.55044
1327.001	-19.18213	5.48848
1328.001	-19.29247	5.42591
1329.001	-19.40295	5.36271
1330.001	-19.51357	5.29887
1331.001	-19.62433	5.23441
1332.001	-19.73523	5.16931
1333.001	-19.84626	5.10357
1334.001	-19.95744	5.03718
1335.001	-20.06875	4.97015
1336.001	-20.18019	4.90247
1337.001	-20.29178	4.83414
1338.001	-20.4035	4.76514
1339.001	-20.51535	4.69549
1340.001	-20.62734	4.62518
1341.001	-20.73947	4.55419
1342.001	-20.85173	4.48254
1343.001	-20.96412	4.41021
1344.001	-21.07665	4.3372
1345.001	-21.18931	4.26351
1346.001	-21.3021	4.18913
1347.001	-21.41502	4.11406
1348.001	-21.52807	4.0383
1349.001	-21.64125	3.96184
1350.001	-21.75456	3.88468
1351.001	-21.868	3.80682
1352.001	-21.98157	3.72825
1353.001	-22.09527	3.64896
1354.001	-22.20909	3.56896
1355.001	-22.32303	3.48823
1356.001	-22.43711	3.40679
1357.001	-22.5513	3.32461
1358.001	-22.66562	3.2417
1359.001	-22.78006	3.15805
1360.001	-22.89462	3.07367
1361.001	-23.00931	2.98854
1362.001	-23.12411	2.90266
1363.001	-23.23903	2.81602
1364.001	-23.35407	2.72863
1365.001	-23.46923	2.64048
1366.001	-23.5845	2.55157
1367.001	-23.69988	2.46188
1368.001	-23.81538	2.37142
1369.001	-23.931	2.28018
1370.001	-24.04672	2.18816
1371.001	-24.16256	2.09535
1372.001	-24.2785	2.00175
1373.001	-24.39455	1.90735
1374.001	-24.51071	1.81215
1375.001	-24.62698	1.71615
1376.001	-24.74335	1.61934
1377.001	-24.85982	1.52171
1378.001	-24.9764	1.42327
1379.001	-25.09308	1.324
1380.001	-25.20985	1.2239
1381.001	-25.32673	1.12298
1382.001	-25.4437	1.02121
1383.001	-25.56077	0.91861
1384.001	-25.67793	0.81515
1385.001	-25.79519	0.71085
1386.001	-25.91253	0.60569
1387.001	-26.02997	0.49966
1388.001	-26.1475	0.39277
1389.001	-26.26511	0.28501
1390.001	-26.38281	0.17638
1391.001	-26.50059	0.06686
1392.001	-26.61846	-0.04354
1393.001	-26.7364	-0.15483
1394.001	-26.85443	-0.26702
1395.001	-26.97253	-0.38012
1396.001	-27.09071	-0.49411
1397.001	-27.20897	-0.60902
1398.001	-27.32729	-0.72485
1399.001	-27.44569	-0.8416
1400.001	-27.56416	-0.95928
1401.001	-27.68269	-1.07789
1402.001	-27.80129	-1.19743
1403.001	-27.91996	-1.31793
1404.001	-28.03868	-1.43937
1405.001	-28.15747	-1.56177
1406.001	-28.27631	-1.68512
1407.001	-28.39521	-1.80945
1408.001	-28.51417	-1.93474
1409.001	-28.63317	-2.06102
1410.001	-28.75223	-2.18827
1411.001	-28.87134	-2.31652
1412.001	-28.99049	-2.44576
1413.001	-29.10969	-2.576
1414.001	-29.22892	-2.70724
1415.001	-29.3482	-2.8395
1416.001	-29.46752	-2.97278
1417.001	-29.58687	-3.10709
1418.001	-29.70625	-3.24242
1419.001	-29.82567	-3.37879
1420.001	-29.94511	-3.51621
1421.001	-30.06458	-3.65467
1422.001	-30.18407	-3.79419
1423.001	-30.30359	-3.93477
1424.001	-30.42312	-4.07642
1425.001	-30.54268	-4.21914
1426.001	-30.66224	-4.36295
1427.001	-30.78182	-4.50784
1428.001	-30.9014	-4.65383
1429.001	-31.021	-4.80092
1430.001	-31.14059	-4.94912
1431.001	-31.26019	-5.09843
1432.001	-31.37979	-5.24886
1433.001	-31.49938	-5.40042
1434.001	-31.61897	-5.55312
1435.001	-31.73854	-5.70695
1436.001	-31.8581	-5.86194
1437.001	-31.97765	-6.01808
1438.001	-32.09718	-6.17539
1439.001	-32.21669	-6.33387
1440.001	-32.33617	-6.49352
1441.001	-32.45563	-6.65436
1442.001	-32.57505	-6.8164
1443.001	-32.69445	-6.97963
1444.001	-32.8138	-7.14407
1445.001	-32.93312	-7.30972
1446.001	-33.05239	-7.4766
1447.001	-33.17162	-7.64471
1448.001	-33.2908	-7.81405
1449.001	-33.40992	-7.98465
1450.001	-33.52899	-8.15649
1451.001	-33.648	-8.3296
1452.001	-33.76694	-8.50398
1453.001	-33.88582	-8.67964
1454.001	-34.00463	-8.85658
1455.001	-34.12337	-9.03481
1456.001	-34.24203	-9.21435
1457.001	-34.3606	-9.39521
1458.001	-34.4791	-9.57738
1459.001	-34.5975	-9.76088
1460.001	-34.71581	-9.94571
1461.001	-34.83403	-10.13189
1462.001	-34.95214	-10.31943
1463.001	-35.07015	-10.50833
1464.001	-35.18805	-10.6986
1465.001	-35.30584	-10.89025
1466.001	-35.42352	-11.0833
1467.001	-35.54107	-11.27774
1468.001	-35.6585	-11.4736
1469.001	-35.7758	-11.67087
1470.001	-35.89296	-11.86957
1471.001	-36.00999	-12.0697
1472.001	-36.12687	-12.27129
1473.001	-36.24361	-12.47433
1474.001	-36.3602	-12.67884
1475.001	-36.47663	-12.88482
1476.001	-36.5929	-13.09229
1477.001	-36.709	-13.30126
1478.001	-36.82494	-13.51174
1479.001	-36.9407	-13.72373
1480.001	-37.05627	-13.93725
1481.001	-37.17167	-14.15231
1482.001	-37.28687	-14.36892
1483.001	-37.40188	-14.58709
1484.001	-37.51669	-14.80683
1485.001	-37.63129	-15.02815
1486.001	-37.74568	-15.25107
1487.001	-37.85985	-15.47559
1488.001	-37.9738	-15.70172
1489.001	-38.08753	-15.92948
1490.001	-38.20102	-16.15889
1491.001	-38.31427	-16.38994
1492.001	-38.42728	-16.62265
1493.001	-38.54003	-16.85704
1494.001	-38.65253	-17.09312
1495.001	-38.76477	-17.33089
1496.001	-38.87674	-17.57038
1497.001	-38.98843	-17.81159
1498.001	-39.09985	-18.05453
1499.001	-39.21097	-18.29923

==> anc/eta_prop_3PV_multi_py.pdf/inverse_eta_prop_M375_3PV.dat <==
M -> 375	Ms -> 603.14911978291122323877054932459014268311708709396164891354852814185993386875177`60.	L -> 746.52325008888539139473221854548020120848428944532868319511637979490568179857272`60.	G1L2 -> 5.7619545891316892997912427763858990345750782331566702883214177843112766977287`60.	KL5 -> 151.56138526787639107366699806416548668833650664647679635034216826530323464751676`60.
p	Re(D^-1)	Im(D^-1)
0.001	0.15991000000000002	0.
1.001	0.15991000000000002	0.
2.001	0.15991000000000002	0.
3.001	0.15990000000000001	0.
4.001	0.15990000000000001	0.
5.001	0.15989	0.
6.001	0.15988000000000002	0.
7.001	0.15987	0.
8.001	0.15986	0.
9.001	0.15984	0.
10.001	0.15983	0.
11.001	0.15981	0.
12.001	0.15979000000000002	0.
13.001	0.15977000000000002	0.
14.001	0.15975	0.
15.001	0.15973	0.
16.001	0.1597	0.
17.001	0.15968000000000002	0.
18.001	0.15965000000000001	0.
19.001	0.15962	0.
20.001	0.15959	0.
21.001	0.15955000000000003	0.
22.001	0.15952000000000002	0.
23.001	0.15948	0.
24.001	0.15944000000000003	0.
25.001	0.15940000000000001	0.
26.001	0.15936	0.
27.001	0.15932000000000002	0.
28.001	0.15928	0.
29.001	0.15923	0.
30.001	0.15918000000000002	0.
31.001	0.15913000000000002	0.
32.001	0.15908	0.
33.001	0.15903	0.
34.001	0.15898	0.
35.001	0.15892	0.
36.001	0.15886	0.
37.001	0.15880000000000002	0.
38.001	0.15874000000000002	0.
39.001	0.15868000000000002	0.
40.001	0.15862	0.
41.001	0.15855000000000002	0.
42.001	0.15848	0.
43.001	0.15841000000000002	0.
44.001	0.15834	0.
45.001	0.15827000000000002	0.
46.001	0.1582	0.
47.001	0.15812	0.
48.001	0.15805000000000002	0.
49.001	0.15797	0.
50.001	0.15789	0.
51.001	0.15781	0.
52.001	0.15772	0.
53.001	0.15764	0.
54.001	0.15755000000000002	0.
55.001	0.15746000000000002	0.
56.001	0.15737	0.
57.001	0.15728	0.
58.001	0.15719000000000002	0.
59.001	0.15709	0.
60.001	0.157	0.
61.001	0.1569	0.
62.001	0.15680000000000002	0.
63.001	0.1567	0.
64.001	0.15659	0.
65.001	0.15649000000000002	0.
66.001	0.15638000000000002	0.
67.001	0.15627000000000002	0.
68.001	0.15617	0.
69.001	0.15605000000000002	0.
70.001	0.15594000000000002	0.
71.001	0.15583000000000002	0.
72.001	0.15571000000000002	0.
73.001	0.15559	0.
74.001	0.15547000000000002	0.
75.001	0.15535000000000002	0.
76.001	0.15523	0.
77.001	0.15511000000000003	0.
78.001	0.15498	0.
79.001	0.15485000000000002	0.
80.001	0.15472000000000002	0.
81.001	0.15459	0.
82.001	0.15446000000000001	0.
83.001	0.15433000000000002	0.
84.001	0.15419000000000002	0.
85.001	0.15405000000000002	0.
86.001	0.15391000000000002	0.
87.001	0.15377000000000002	0.
88.001	0.15363000000000002	0.
89.001	0.15349000000000002	0.
90.001	0.15334	0.
91.001	0.15319000000000002	0.
92.001	0.15305000000000002	0.
93.001	0.1529	0.
94.001	0.15274000000000001	0.
95.001	0.15259	0.
96.001	0.15243	0.
97.001	0.15228	0.
98.001	0.15212	0.
99.001	0.15196	0.
100.001	0.15180000000000002	0.
101.001	0.15163000000000001	0.
102.001	0.15147000000000002	0.
103.001	0.15130000000000002	0.
104.001	0.15113000000000001	0.
105.001	0.15096	0.
106.001	0.15079	0.
107.001	0.15061000000000002	0.
108.001	0.15044000000000002	0.
109.001	0.15026	0.
110.001	0.15008000000000002	0.
111.001	0.1499	0.
112.001	0.14972000000000002	0.
113.001	0.14954	0.
114.001	0.14935	0.
115.001	0.14917000000000002	0.
116.001	0.14898	0.
117.001	0.14879	0.
118.001	0.1486	0.
119.001	0.1484	0.
120.001	0.14821	0.
121.001	0.14801	0.
122.001	0.14781000000000002	0.
123.001	0.14761000000000002	0.
124.001	0.14741	0.
125.001	0.14721	0.
126.001	0.14700000000000002	0.
127.001	0.14679	0.
128.001	0.14658000000000002	0.
129.001	0.14637	0.
130.001	0.14616	0.
131.001	0.14595000000000002	0.
132.001	0.14573	0.
133.001	0.14552	0.
134.001	0.1453	0.
135.001	0.14508000000000001	0.
136.001	0.14485	0.
137.001	0.14463	0.
138.001	0.14441	0.
139.001	0.14418	0.
140.001	0.14395000000000002	0.
141.001	0.14372000000000001	0.
142.001	0.14349	0.
143.001	0.14325000000000002	0.
144.001	0.14302	0.
145.001	0.14278000000000002	0.
146.001	0.14254	0.
147.001	0.1423	0.
148.001	0.14206000000000002	0.
149.001	0.14181000000000002	0.
150.001	0.14157	0.
151.001	0.14132	0.
152.001	0.14107	0.
153.001	0.14082	0.
154.001	0.14057	0.
155.001	0.14032	0.
156.001	0.14006000000000002	0.
157.001	0.1398	0.
158.001	0.13954000000000003	0.
159.001	0.13928000000000001	0.
160.001	0.13902	0.
161.001	0.13875	0.
162.001	0.13849	0.
163.001	0.13822	0.
164.001	0.13795000000000002	0.
165.001	0.13768000000000002	0.
166.001	0.13741	0.
167.001	0.13713	0.
168.001	0.13686	0.
169.001	0.13658	0.
170.001	0.1363	0.
171.001	0.13602	0.
172.001	0.13573000000000002	0.
173.001	0.13545000000000001	0.
174.001	0.13516	0.
175.001	0.13487000000000002	0.
176.001	0.13458	0.
177.001	0.13429000000000002	0.
178.001	0.134	0.
179.001	0.1337	0.
180.001	0.13340000000000002	0.
181.001	0.13311	0.
182.001	0.13281	0.
183.001	0.1325	0.
184.001	0.1322	0.
185.001	0.13189	0.
186.001	0.13159	0.
187.001	0.13128	0.
188.001	0.13097	0.
189.001	0.13065000000000002	0.
190.001	0.13034	0.
191.001	0.13002000000000002	0.
192.001	0.1297	0.
193.001	0.12938000000000002	0.
194.001	0.12906	0.
195.001	0.12874000000000002	0.
196.001	0.12842	0.
197.001	0.12809	0.
198.001	0.12776	0.
199.001	0.12743000000000002	0.
200.001	0.12710000000000002	0.
201.001	0.12676	0.
202.001	0.12643000000000001	0.
203.001	0.12609	0.
204.001	0.12575	0.
205.001	0.12541000000000002	0.
206.001	0.12507000000000001	0.
207.001	0.12472000000000001	0.
208.001	0.12438	0.
209.001	0.12403000000000002	0.
210.001	0.12368000000000001	0.
211.001	0.12333000000000001	0.
212.001	0.12298	0.
213.001	0.12262	0.
214.001	0.12226000000000001	0.
215.001	0.12191	0.
216.001	0.12155	0.
217.001	0.12118000000000001	0.
218.001	0.12082000000000001	0.
219.001	0.12045000000000002	0.
220.001	0.12009000000000002	0.
221.001	0.11972000000000001	0.
222.001	0.11935000000000001	0.
223.001	0.11897	0.
224.001	0.11860000000000001	0.
225.001	0.11822	0.
226.001	0.11785000000000001	0.
227.001	0.11747	0.
228.001	0.11708	0.
229.001	0.11670000000000001	0.
230.001	0.11631000000000001	0.
231.001	0.11593	0.
232.001	0.11554	0.
233.001	0.11515000000000002	0.
234.001	0.11476000000000001	0.
235.001	0.11436	0.
236.001	0.11396	0.
237.001	0.11357	0.
238.001	0.11317	0.
239.001	0.11276000000000001	0.
240.001	0.11236000000000002	0.
241.001	0.11196	0.
242.001	0.11155000000000001	0.
243.001	0.11114	0.
244.001	0.11073000000000001	0.
245.001	0.11032000000000002	0.
246.001	0.10990000000000001	0.
247.001	0.10949	0.
248.001	0.10907000000000001	0.
249.001	0.10865000000000001	0.
250.001	0.10823	0.
251.001	0.1078	0.
252.001	0.10738	0.
253.001	0.10695	0.
254.001	0.10652	0.
255.001	0.10609	0.
256.001	0.10566	0.
257.001	0.10522000000000001	0.
258.001	0.10479000000000001	0.
259.001	0.10435000000000001	0.
260.001	0.10391	0.
261.001	0.10347	0.
262.001	0.10302000000000001	0.
263.001	0.10258	0.
264.001	0.10213000000000001	0.
265.001	0.10168	0.
266.001	0.10123000000000001	0.
267.001	0.10077000000000001	0.
268.001	0.10032	0.
269.001	0.09986	0.
270.001	0.0994	0.
271.001	0.09894000000000001	0.
272.001	0.09848000000000001	0.
273.001	0.09801000000000001	0.
274.001	0.09755000000000001	0.
275.001	0.09708000000000001	0.
276.001	0.09661	0.
277.001	0.09614	0.
278.001	0.09566000000000001	0.
279.001	0.09519000000000001	0.
280.001	0.09471	0.
281.001	0.09423000000000001	0.
282.001	0.09375000000000001	0.
283.001	0.09327	0.
284.001	0.09278	0.
285.001	0.09229000000000001	0.
286.001	0.0918	0.
287.001	0.09131	0.
288.001	0.09082000000000001	0.
289.001	0.09033000000000001	0.
290.001	0.08983000000000001	0.
291.001	0.08933	0.
292.001	0.08883	0.
293.001	0.08833	0.
294.001	0.08782000000000001	0.
295.001	0.08732000000000001	0.
296.001	0.08681000000000001	0.
297.001	0.0863	0.
298.001	0.08579	0.
299.001	0.08527000000000001	0.
300.001	0.08476	0.
301.001	0.08424000000000001	0.
302.001	0.08372	0.
303.001	0.08320000000000001	0.
304.001	0.08267000000000001	0.
305.001	0.08215	0.
306.001	0.08162000000000001	0.
307.001	0.08109000000000001	0.
308.001	0.08056	0.
309.001	0.08003	0.
310.001	0.07949	0.
311.001	0.07895	0.
312.001	0.07841000000000001	0.
313.001	0.07787000000000001	0.
314.001	0.07733000000000001	0.
315.001	0.07678	0.
316.001	0.07624	0.
317.001	0.07569000000000001	0.
318.001	0.07514000000000001	0.
319.001	0.07458000000000001	0.
320.001	0.07403000000000001	0.
321.001	0.07347000000000001	0.
322.001	0.07291	0.
323.001	0.07235000000000001	0.
324.001	0.07179	0.
325.001	0.07122	0.
326.001	0.07066	0.
327.001	0.07009	0.
328.001	0.06952000000000001	0.
329.001	0.06894	0.
330.001	0.06837	0.
331.001	0.06779	0.
332.001	0.06721	0.
333.001	0.06663000000000001	0.
334.001	0.06605000000000001	0.
335.001	0.06547	0.
336.001	0.06488000000000001	0.
337.001	0.06429	0.
338.001	0.0637	0.
339.001	0.06311	0.
340.001	0.06251000000000001	0.
341.001	0.06191000000000001	0.
342.001	0.06131	0.
343.001	0.06071000000000001	0.
344.001	0.060110000000000004	0.
345.001	0.05951000000000001	0.
346.001	0.05890000000000001	0.
347.001	0.05829	0.
348.001	0.05768	0.
349.001	0.05706000000000001	0.
350.001	0.05645000000000001	0.
351.001	0.055830000000000005	0.
352.001	0.05521	0.
353.001	0.05459000000000001	0.
354.001	0.053970000000000004	0.
355.001	0.053340000000000005	0.
356.001	0.05271000000000001	0.
357.001	0.052090000000000004	0.
358.001	0.05145	0.
359.001	0.050820000000000004	0.
360.001	0.05018	0.
361.001	0.049550000000000004	0.
362.001	0.04891	0.
363.001	0.048260000000000004	0.
364.001	0.04762	0.
365.001	0.046970000000000005	0.
366.001	0.04633	0.
367.001	0.04567	0.
368.001	0.045020000000000004	0.
369.001	0.04437000000000001	0.
370.001	0.043710000000000006	0.
371.001	0.043050000000000005	0.
372.001	0.042390000000000004	0.
373.001	0.04173	0.
374.001	0.041060000000000006	0.
375.001	0.040400000000000005	0.
376.001	0.03973	0.
377.001	0.039060000000000004	0.
378.001	0.038380000000000004	0.
379.001	0.03771	0.
380.001	0.03703	0.
381.001	0.03635	0.
382.001	0.03567	0.
383.001	0.034980000000000004	0.
384.001	0.034300000000000004	0.
385.001	0.03361	0.
386.001	0.032920000000000005	0.
387.001	0.03223	0.
388.001	0.03153	0.
389.001	0.030830000000000003	0.
390.001	0.030140000000000004	0.
391.001	0.02943	0.
392.001	0.028730000000000002	0.
393.001	0.028030000000000003	0.
394.001	0.02732	0.
395.001	0.02661	0.
396.001	0.025900000000000003	0.
397.001	0.02518	0.
398.001	0.024470000000000002	0.
399.001	0.02375	0.
400.001	0.023030000000000002	0.
401.001	0.0223	0.
402.001	0.021580000000000002	0.
403.001	0.02085	0.
404.001	0.020120000000000002	0.
405.001	0.01939	0.
406.001	0.018660000000000003	0.
407.001	0.017920000000000002	0.
408.001	0.01718	0.
409.001	0.01644	0.
410.001	0.015700000000000002	0.
411.001	0.014960000000000001	0.
412.001	0.01421	0.
413.001	0.013460000000000001	0.
414.001	0.01271	0.
415.001	0.01196	0.
416.001	0.011200000000000002	0.
417.001	0.010440000000000001	0.
418.001	0.009680000000000001	0.
419.001	0.00892	0.
420.001	0.00816	0.
421.001	0.007390000000000001	0.
422.001	0.006620000000000001	0.
423.001	0.00585	0.
424.001	0.00508	0.
425.001	0.0043	0.
426.001	0.00352	0.
427.001	0.0027400000000000002	0.
428.001	0.0019600000000000004	0.
429.001	0.00118	0.
430.001	0.00039000000000000005	0.
431.001	-0.0004	0.
432.001	-0.00119	0.
433.001	-0.00198	0.
434.001	-0.0027800000000000004	0.
435.001	-0.0035800000000000003	0.
436.001	-0.00438	0.
437.001	-0.005180000000000001	0.
438.001	-0.0059900000000000005	0.
439.001	-0.006790000000000001	0.
440.001	-0.007600000000000001	0.
441.001	-0.00841	0.
442.001	-0.00923	0.
443.001	-0.01004	0.
444.001	-0.010860000000000002	0.
445.001	-0.011680000000000001	0.
446.001	-0.01251	0.
447.001	-0.013330000000000002	0.
448.001	-0.01416	0.
449.001	-0.014990000000000002	0.
450.001	-0.01582	0.
451.001	-0.01666	0.
452.001	-0.017490000000000002	0.
453.001	-0.018330000000000003	0.
454.001	-0.019180000000000003	0.
455.001	-0.020020000000000003	0.
456.001	-0.020870000000000003	0.
457.001	-0.02171	0.
458.001	-0.02256	0.
459.001	-0.023420000000000003	0.
460.001	-0.024270000000000003	0.
461.001	-0.025130000000000003	0.
462.001	-0.025990000000000003	0.
463.001	-0.026850000000000002	0.
464.001	-0.02772	0.
465.001	-0.02859	0.
466.001	-0.029460000000000004	0.
467.001	-0.030330000000000003	0.
468.001	-0.031200000000000002	0.
469.001	-0.032080000000000004	0.
470.001	-0.03296	0.
471.001	-0.03384	0.
472.001	-0.03472	0.
473.001	-0.03561	0.
474.001	-0.036500000000000005	0.
475.001	-0.03739	0.
476.001	-0.03828	0.
477.001	-0.039180000000000006	0.
478.001	-0.04007	0.
479.001	-0.04098	0.
480.001	-0.04188	0.
481.001	-0.042780000000000006	0.
482.001	-0.04369000000000001	0.
483.001	-0.0446	0.
484.001	-0.04551	0.
485.001	-0.046430000000000006	0.
486.001	-0.04734000000000001	0.
487.001	-0.048260000000000004	0.
488.001	-0.049190000000000005	0.
489.001	-0.05011	0.
490.001	-0.05104	0.
491.001	-0.05197	0.
492.001	-0.0529	0.
493.001	-0.05383	0.
494.001	-0.054770000000000006	0.
495.001	-0.05571	0.
496.001	-0.056650000000000006	0.
497.001	-0.05759	0.
498.001	-0.05854	0.
499.001	-0.05949000000000001	0.
500.001	-0.06044000000000001	0.
501.001	-0.06139000000000001	0.
502.001	-0.06235	0.
503.001	-0.06331	0.
504.001	-0.06427000000000001	0.
505.001	-0.06523000000000001	0.
506.001	-0.06620000000000001	0.
507.001	-0.06717000000000001	0.
508.001	-0.06814	0.
509.001	-0.06911	0.
510.001	-0.07009	0.
511.001	-0.07107000000000001	0.
512.001	-0.07205	0.
513.001	-0.07303000000000001	0.
514.001	-0.07402	0.
515.001	-0.07500000000000001	0.
516.001	-0.07600000000000001	0.
517.001	-0.07699	0.
518.001	-0.07798000000000001	0.
519.001	-0.07898000000000001	0.
520.001	-0.07998000000000001	0.
521.001	-0.08099	0.
522.001	-0.08199000000000001	0.
523.001	-0.083	0.
524.001	-0.08401	0.
525.001	-0.08503000000000001	0.
526.001	-0.08604	0.
527.001	-0.08706000000000001	0.
528.001	-0.08808	0.
529.001	-0.08911000000000001	0.
530.001	-0.09013	0.
531.001	-0.09116	0.
532.001	-0.09219000000000001	0.
533.001	-0.09323000000000001	0.
534.001	-0.09426000000000001	0.
535.001	-0.09530000000000001	0.
536.001	-0.09634000000000001	0.
537.001	-0.09739	0.
538.001	-0.09844000000000001	0.
539.001	-0.09949000000000001	0.
540.001	-0.10054	0.
541.001	-0.10159000000000001	0.
542.001	-0.10265	0.
543.001	-0.10371000000000001	0.
544.001	-0.10477	0.
545.001	-0.10584	0.
546.001	-0.10690000000000001	0.
547.001	-0.10798	0.
548.001	-0.10905000000000001	0.
549.001	-0.11012000000000001	0.
550.001	-0.11120000000000001	0.
551.001	-0.11228	0.
552.001	-0.11337000000000001	0.
553.001	-0.11445000000000001	0.
554.001	-0.11554	0.
555.001	-0.11663000000000001	0.
556.001	-0.11773000000000002	0.
557.001	-0.11882000000000001	0.
558.001	-0.11992000000000001	0.
559.001	-0.12103000000000001	0.
560.001	-0.12213000000000002	0.
561.001	-0.12324000000000002	0.
562.001	-0.12435000000000002	0.
563.001	-0.12546000000000002	0.
564.001	-0.12658	0.
565.001	-0.1277	0.
566.001	-0.12882000000000002	0.
567.001	-0.12994	0.
568.001	-0.13107000000000002	0.
569.001	-0.1322	0.
570.001	-0.13333	0.
571.001	-0.13446000000000002	0.
572.001	-0.1356	0.
573.001	-0.13674	0.
574.001	-0.13789	0.
575.001	-0.13903000000000001	0.
576.001	-0.14018	0.
577.001	-0.14133	0.
578.001	-0.14249	0.
579.001	-0.14364000000000002	0.
580.001	-0.1448	0.
581.001	-0.14597000000000002	0.
582.001	-0.14713	0.
583.001	-0.14830000000000002	0.
584.001	-0.14947000000000002	0.
585.001	-0.15065	0.
586.001	-0.15182	0.
587.001	-0.15300000000000002	0.
588.001	-0.15419000000000002	0.
589.001	-0.15537	0.
590.001	-0.15656	0.
591.001	-0.15775	0.
592.001	-0.15895	0.
593.001	-0.16014	0.
594.001	-0.16134	0.
595.001	-0.16255	0.
596.001	-0.16375	0.
597.001	-0.16496000000000002	0.
598.001	-0.16617	0.
599.001	-0.16739	0.
600.001	-0.16861	0.
601.001	-0.16983	0.
602.001	-0.17105	0.
603.001	-0.17228000000000002	0.
604.001	-0.17351000000000003	0.
605.001	-0.17474	0.
606.001	-0.17598000000000003	0.
607.001	-0.17722000000000002	0.
608.001	-0.17846	0.
609.001	-0.17970000000000003	0.
610.001	-0.18095000000000003	0.
611.001	-0.18221	0.
612.001	-0.18346	0.
613.001	-0.18472000000000002	0.
614.001	-0.18598	0.
615.001	-0.18724000000000002	0.
616.001	-0.18851	0.
617.001	-0.18978	0.
618.001	-0.19106	0.
619.001	-0.19233000000000003	0.
620.001	-0.19362000000000001	0.
621.001	-0.19490000000000002	0.
622.001	-0.19619	0.
623.001	-0.19748000000000002	0.
624.001	-0.19877000000000003	0.
625.001	-0.20007000000000003	0.
626.001	-0.20137000000000002	0.
627.001	-0.20267000000000002	0.
628.001	-0.20398000000000002	0.
629.001	-0.20529000000000003	0.
630.001	-0.20661000000000002	0.
631.001	-0.20793	0.
632.001	-0.20925000000000002	0.
633.001	-0.21057	0.
634.001	-0.2119	0.
635.001	-0.21324	0.
636.001	-0.21457	0.
637.001	-0.21591000000000002	0.
638.001	-0.21726	0.
639.001	-0.21860000000000002	0.
640.001	-0.21996000000000002	0.
641.001	-0.22131	0.
642.001	-0.22267	0.
643.001	-0.22403	0.
644.001	-0.22540000000000002	0.
645.001	-0.22677000000000003	0.
646.001	-0.22815000000000002	0.
647.001	-0.22953	0.
648.001	-0.23091000000000003	0.
649.001	-0.2323	0.
650.001	-0.23369	0.
651.001	-0.23509000000000002	0.
652.001	-0.23649	0.
653.001	-0.23789000000000002	0.
654.001	-0.2393	0.
655.001	-0.24072000000000002	0.
656.001	-0.24213	0.
657.001	-0.24356000000000003	0.
658.001	-0.24499	0.
659.001	-0.24642000000000003	0.
660.001	-0.24786000000000002	0.
661.001	-0.24930000000000002	0.
662.001	-0.25074	0.
663.001	-0.25220000000000004	0.
664.001	-0.25365000000000004	0.
665.001	-0.25512	0.
666.001	-0.25659000000000004	0.
667.001	-0.25806	0.
668.001	-0.25954000000000005	0.
669.001	-0.26102000000000003	0.
670.001	-0.26251	0.
671.001	-0.26401	0.
672.001	-0.26551	0.
673.001	-0.26702000000000004	0.
674.001	-0.26853000000000005	0.
675.001	-0.27005	0.
676.001	-0.27158000000000004	0.
677.001	-0.27311	0.
678.001	-0.27466	0.
679.001	-0.2762	0.
680.001	-0.27776	0.
681.001	-0.27932	0.
682.001	-0.28089000000000003	0.
683.001	-0.28246000000000004	0.
684.001	-0.28405	0.
685.001	-0.28564	0.
686.001	-0.28724000000000005	0.
687.001	-0.28885000000000005	0.
688.001	-0.29046000000000005	0.
689.001	-0.29209	0.
690.001	-0.29373000000000005	0.
691.001	-0.29537	0.
692.001	-0.29702	0.
693.001	-0.29869	0.
694.001	-0.30036	0.
695.001	-0.30205000000000004	0.
696.001	-0.30374	0.
697.001	-0.30545	0.
698.001	-0.30717	0.
699.001	-0.3089	0.
700.001	-0.31064	0.
701.001	-0.3124	0.
702.001	-0.31417	0.
703.001	-0.31595	0.
704.001	-0.31775000000000003	0.
705.001	-0.31956	0.
706.001	-0.32139	0.
707.001	-0.32324	0.
708.001	-0.3251	0.
709.001	-0.32698000000000005	0.
710.001	-0.32888	0.
711.001	-0.33080000000000004	0.
712.001	-0.33274000000000004	0.
713.001	-0.33470000000000005	0.
714.001	-0.33668000000000003	0.
715.001	-0.33868000000000004	0.
716.001	-0.34072	0.
717.001	-0.34277	0.
718.001	-0.34486000000000006	0.
719.001	-0.34697	0.
720.001	-0.34912000000000004	0.
721.001	-0.3513	0.
722.001	-0.35351000000000005	0.
723.001	-0.35576	0.
724.001	-0.35805000000000003	0.
725.001	-0.36039000000000004	0.
726.001	-0.36276	0.
727.001	-0.36519	0.
728.001	-0.36767000000000005	0.
729.001	-0.37021000000000004	0.
730.001	-0.37281000000000003	0.
731.001	-0.37548000000000004	0.
732.001	-0.37822000000000006	0.
733.001	-0.38104000000000005	0.
734.001	-0.38395	0.
735.001	-0.38696	0.
736.001	-0.39007000000000003	0.
737.001	-0.39331000000000005	0.
738.001	-0.39670000000000005	0.
739.001	-0.40023000000000003	0.
740.001	-0.40396000000000004	0.
741.001	-0.40789000000000003	0.
742.001	-0.41209	0.
743.001	-0.41658000000000006	0.
744.001	-0.42146000000000006	0.
745.001	-0.42683000000000004	0.
746.001	-0.43284000000000006	0.
747.001	-0.43978000000000006	0.
748.001	-0.44818	0.
749.001	-0.45945	0.
750.001	-0.48835000000000006	-0.0009600000000000001
751.001	-0.48688000000000003	-0.0302
752.001	-0.48541000000000006	-0.04256
753.001	-0.48392	-0.051960000000000006
754.001	-0.48243	-0.059800000000000006
755.001	-0.48092	-0.06664
756.001	-0.47941000000000006	-0.07275000000000001
757.001	-0.47789000000000004	-0.07832
758.001	-0.47636000000000006	-0.08344
759.001	-0.47482	-0.0882
760.001	-0.47327	-0.09264000000000001
761.001	-0.47171	-0.09682
762.001	-0.47014000000000006	-0.10076
763.001	-0.46856000000000003	-0.10449000000000001
764.001	-0.46698000000000006	-0.10804000000000001
765.001	-0.46538	-0.11141000000000001
766.001	-0.46377	-0.11463000000000001
767.001	-0.46216	-0.11770000000000001
768.001	-0.46053000000000005	-0.12064000000000001
769.001	-0.45890000000000003	-0.12346000000000001
770.001	-0.45726000000000006	-0.12616000000000002
771.001	-0.45561	-0.12875
772.001	-0.45394	-0.13124000000000002
773.001	-0.45227000000000006	-0.13363
774.001	-0.45059000000000005	-0.13592
775.001	-0.4489	-0.13813
776.001	-0.44721000000000005	-0.14026000000000002
777.001	-0.44550000000000006	-0.1423
778.001	-0.44378000000000006	-0.14427
779.001	-0.44205000000000005	-0.14615
780.001	-0.44032000000000004	-0.14797000000000002
781.001	-0.43857	-0.14972000000000002
782.001	-0.43682000000000004	-0.1514
783.001	-0.43506000000000006	-0.15301
784.001	-0.43328000000000005	-0.15456
785.001	-0.43150000000000005	-0.15605000000000002
786.001	-0.42971000000000004	-0.15747000000000003
787.001	-0.42791	-0.15884
788.001	-0.42610000000000003	-0.16015000000000001
789.001	-0.42428000000000005	-0.16140000000000002
790.001	-0.42245000000000005	-0.16259
791.001	-0.42062000000000005	-0.16374000000000002
792.001	-0.41877000000000003	-0.16482000000000002
793.001	-0.41691000000000006	-0.16586
794.001	-0.41505000000000003	-0.16684000000000002
795.001	-0.41317000000000004	-0.16777
796.001	-0.41129000000000004	-0.16865000000000002
797.001	-0.40940000000000004	-0.16948000000000002
798.001	-0.40750000000000003	-0.17027
799.001	-0.40559	-0.171
800.001	-0.40367000000000003	-0.17169
801.001	-0.40174000000000004	-0.17233
802.001	-0.39980000000000004	-0.17292000000000002
803.001	-0.39785000000000004	-0.17347
804.001	-0.39589	-0.17397
805.001	-0.39393000000000006	-0.17442000000000002
806.001	-0.39195	-0.17483
807.001	-0.38997000000000004	-0.17520000000000002
808.001	-0.38798000000000005	-0.17552
809.001	-0.38597000000000004	-0.17579
810.001	-0.38396	-0.17603000000000002
811.001	-0.38194000000000006	-0.17622000000000002
812.001	-0.37991	-0.17636000000000002
813.001	-0.37787000000000004	-0.17646
814.001	-0.37583000000000005	-0.17652
815.001	-0.37377000000000005	-0.17654
816.001	-0.37170000000000003	-0.17652
817.001	-0.36963	-0.17645000000000002
818.001	-0.36755000000000004	-0.17634000000000002
819.001	-0.36545000000000005	-0.17618
820.001	-0.36335	-0.17599
821.001	-0.36124	-0.17575000000000002
822.001	-0.35912000000000005	-0.17547000000000001
823.001	-0.35699000000000003	-0.17515000000000003
824.001	-0.35486	-0.17479
825.001	-0.35271	-0.17439000000000002
826.001	-0.35055000000000003	-0.17394
827.001	-0.34839000000000003	-0.17345000000000002
828.001	-0.34622	-0.17293
829.001	-0.34404	-0.17236
830.001	-0.34185000000000004	-0.17174
831.001	-0.33965	-0.17109000000000002
832.001	-0.33744	-0.17040000000000002
833.001	-0.33522	-0.16966
834.001	-0.333	-0.16888
835.001	-0.33076000000000005	-0.16806000000000001
836.001	-0.32852000000000003	-0.16720000000000002
837.001	-0.32627	-0.1663
838.001	-0.32401	-0.16535000000000002
839.001	-0.32174	-0.16436
840.001	-0.31946	-0.16334
841.001	-0.31718	-0.16226000000000002
842.001	-0.31488000000000005	-0.16115000000000002
843.001	-0.31258	-0.16
844.001	-0.31027000000000005	-0.15880000000000002
845.001	-0.30795	-0.15756
846.001	-0.30562	-0.15628
847.001	-0.30328000000000005	-0.15495
848.001	-0.30094000000000004	-0.15358000000000002
849.001	-0.29858	-0.15217
850.001	-0.29622000000000004	-0.15072000000000002
851.001	-0.29385	-0.14922000000000002
852.001	-0.29147	-0.14768
853.001	-0.28908	-0.1461
854.001	-0.28668000000000005	-0.14447000000000002
855.001	-0.28428000000000003	-0.1428
856.001	-0.28187	-0.14109000000000002
857.001	-0.27945000000000003	-0.13933
858.001	-0.27702000000000004	-0.13753
859.001	-0.27458000000000005	-0.13568000000000002
860.001	-0.27214000000000005	-0.13379000000000002
861.001	-0.26968000000000003	-0.13185000000000002
862.001	-0.26722	-0.12987
863.001	-0.26475000000000004	-0.12785000000000002
864.001	-0.26227	-0.12578
865.001	-0.25979	-0.12366
866.001	-0.25730000000000003	-0.12150000000000001
867.001	-0.25479	-0.11929000000000001
868.001	-0.25229	-0.11704
869.001	-0.24977000000000002	-0.11474000000000001
870.001	-0.24724000000000002	-0.11239
871.001	-0.24471	-0.11000000000000001
872.001	-0.24217000000000002	-0.10756
873.001	-0.23962000000000003	-0.10507000000000001
874.001	-0.23707000000000003	-0.10254
875.001	-0.23450000000000001	-0.09995000000000001
876.001	-0.23193000000000003	-0.09732
877.001	-0.22935000000000003	-0.09465000000000001
878.001	-0.22677000000000003	-0.09192
879.001	-0.22417	-0.08914000000000001
880.001	-0.22157000000000002	-0.08632000000000001
881.001	-0.21896000000000002	-0.08345000000000001
882.001	-0.21635000000000001	-0.08053
883.001	-0.21372000000000002	-0.07755000000000001
884.001	-0.21109000000000003	-0.07453000000000001
885.001	-0.20845000000000002	-0.07146000000000001
886.001	-0.20581000000000002	-0.06834000000000001
887.001	-0.20316	-0.06516000000000001
888.001	-0.2005	-0.06194
889.001	-0.19783	-0.05867000000000001
890.001	-0.19516000000000003	-0.05534000000000001
891.001	-0.19247	-0.051960000000000006
892.001	-0.18979000000000001	-0.048530000000000004
893.001	-0.18709	-0.045040000000000004
894.001	-0.18439000000000003	-0.041510000000000005
895.001	-0.18168	-0.03792
896.001	-0.17897000000000002	-0.034280000000000005
897.001	-0.17625000000000002	-0.030580000000000003
898.001	-0.17352	-0.026830000000000003
899.001	-0.17078000000000002	-0.023020000000000002
900.001	-0.16804000000000002	-0.01916
901.001	-0.16529000000000002	-0.015250000000000001
902.001	-0.16254000000000002	-0.01128
903.001	-0.15978	-0.00725
904.001	-0.15701	-0.00317
905.001	-0.15424000000000002	0.00097
906.001	-0.15146	0.0051600000000000005
907.001	-0.14867000000000002	0.009420000000000001
908.001	-0.14588	0.013730000000000001
909.001	-0.14308	0.018090000000000002
910.001	-0.14027	0.022520000000000002
911.001	-0.13746	0.027010000000000003
912.001	-0.13465000000000002	0.03155
913.001	-0.13183	0.03615
914.001	-0.129	0.04082
915.001	-0.12617	0.045540000000000004
916.001	-0.12333000000000001	0.050320000000000004
917.001	-0.12048	0.055170000000000004
918.001	-0.11763000000000001	0.060070000000000005
919.001	-0.11478000000000001	0.06504
920.001	-0.11192	0.07007000000000001
921.001	-0.10905000000000001	0.07517
922.001	-0.10618000000000001	0.08032
923.001	-0.1033	0.08554
924.001	-0.10042000000000001	0.09082000000000001
925.001	-0.09753	0.09617
926.001	-0.09464	0.10158
927.001	-0.09174	0.10706
928.001	-0.08884	0.1126
929.001	-0.08594	0.11821000000000001
930.001	-0.08303	0.12389000000000001
931.001	-0.08011	0.12963000000000002
932.001	-0.07719000000000001	0.13544
933.001	-0.07427	0.14132
934.001	-0.07134	0.14727
935.001	-0.06841000000000001	0.15329
936.001	-0.06547	0.15937
937.001	-0.06253	0.16553
938.001	-0.059590000000000004	0.17175
939.001	-0.05664	0.17805
940.001	-0.053680000000000005	0.18442000000000003
941.001	-0.050730000000000004	0.19086
942.001	-0.04777000000000001	0.19737000000000002
943.001	-0.044800000000000006	0.20396000000000003
944.001	-0.04184	0.21062000000000003
945.001	-0.03887	0.21735000000000002
946.001	-0.035890000000000005	0.22416000000000003
947.001	-0.032920000000000005	0.23105
948.001	-0.02994	0.23800000000000002
949.001	-0.02696	0.24504
950.001	-0.02397	0.25215000000000004
951.001	-0.020980000000000002	0.25934
952.001	-0.017990000000000003	0.26661
953.001	-0.015000000000000001	0.27396000000000004
954.001	-0.012	0.28138
955.001	-0.009000000000000001	0.28889000000000004
956.001	-0.006	0.29648
957.001	-0.003	0.30414
958.001	0.	0.31189
959.001	0.00301	0.31972
960.001	0.00602	0.32764000000000004
961.001	0.009030000000000002	0.33564000000000005
962.001	0.01204	0.34372
963.001	0.015050000000000001	0.35188
964.001	0.018070000000000003	0.36014
965.001	0.02108	0.36848000000000003
966.001	0.024100000000000003	0.3769
967.001	0.027110000000000002	0.38541000000000003
968.001	0.030130000000000004	0.39401
969.001	0.033150000000000006	0.40270000000000006
970.001	0.03617	0.41148
971.001	0.03919	0.42035000000000006
972.001	0.042210000000000004	0.42931
973.001	0.045230000000000006	0.43837000000000004
974.001	0.04825	0.44751
975.001	0.05127	0.45675000000000004
976.001	0.054290000000000005	0.46608000000000005
977.001	0.05731000000000001	0.47551000000000004
978.001	0.06033	0.48503
979.001	0.06335	0.49465000000000003
980.001	0.06637000000000001	0.5043700000000001
981.001	0.06938000000000001	0.5141800000000001
982.001	0.0724	0.5240900000000001
983.001	0.07541	0.5341
984.001	0.07843	0.5442100000000001
985.001	0.08144000000000001	0.5544300000000001
986.001	0.08445000000000001	0.56474
987.001	0.08746000000000001	0.57516
988.001	0.09046000000000001	0.5856800000000001
989.001	0.09346	0.59631
990.001	0.09647000000000001	0.60704
991.001	0.09946	0.6178800000000001
992.001	0.10246000000000001	0.62882
993.001	0.10545	0.63987
994.001	0.10844000000000001	0.6510300000000001
995.001	0.11143000000000002	0.6623100000000001
996.001	0.11441000000000001	0.67369
997.001	0.11739000000000001	0.68518
998.001	0.12037	0.69679
999.001	0.12334	0.7085100000000001
1000.001	0.12631	0.7203400000000001
1001.001	0.12927000000000002	0.7323000000000001
1002.001	0.13223000000000001	0.74436
1003.001	0.13518000000000002	0.7565500000000001
1004.001	0.13813	0.76885
1005.001	0.14107	0.7812800000000001
1006.001	0.14401	0.7938200000000001
1007.001	0.14695000000000003	0.80649
1008.001	0.14987	0.8192800000000001
1009.001	0.15279	0.8321900000000001
1010.001	0.15571000000000002	0.84523
1011.001	0.15862	0.8584
1012.001	0.16152000000000002	0.8716900000000001
1013.001	0.16441	0.8851100000000001
1014.001	0.1673	0.8986600000000001
1015.001	0.17018000000000003	0.91234
1016.001	0.17306000000000002	0.9261600000000001
1017.001	0.17592000000000002	0.9401100000000001
1018.001	0.17878000000000002	0.9541900000000001
1019.001	0.18163	0.9684100000000001
1020.001	0.18447000000000002	0.9827600000000001
1021.001	0.18730000000000002	0.99726
1022.001	0.19012	1.0118900000000002
1023.001	0.19294000000000003	1.0266600000000001
1024.001	0.19574000000000003	1.0415800000000002
1025.001	0.19854000000000002	1.05664
1026.001	0.20132000000000003	1.0718500000000002
1027.001	0.2041	1.0872000000000002
1028.001	0.20686000000000002	1.1027
1029.001	0.20961000000000002	1.1183400000000001
1030.001	0.21235	1.1341400000000001
1031.001	0.21508000000000002	1.15009
1032.001	0.21780000000000002	1.1662000000000001
1033.001	0.22051	1.18246
1034.001	0.2232	1.1988800000000002
1035.001	0.22589	1.2154500000000001
1036.001	0.22855000000000003	1.23218
1037.001	0.23121000000000003	1.2490800000000002
1038.001	0.23385000000000003	1.26614
1039.001	0.23648000000000002	1.28336
1040.001	0.2391	1.30075
1041.001	0.24170000000000003	1.31831
1042.001	0.24428000000000002	1.33603
1043.001	0.24685	1.35393
1044.001	0.24941000000000002	1.372
1045.001	0.25195	1.3902400000000001
1046.001	0.25447000000000003	1.40866
1047.001	0.25697000000000003	1.4272600000000002
1048.001	0.25946	1.4460400000000002
1049.001	0.26194	1.465
1050.001	0.26439	1.48415
1051.001	0.26683	1.5034800000000001
1052.001	0.26925000000000004	1.5230000000000001
1053.001	0.27165	1.54271
1054.001	0.27403	1.56261
1055.001	0.27639	1.5827000000000002
1056.001	0.27873000000000003	1.6029900000000001
1057.001	0.28106000000000003	1.62348
1058.001	0.28336	1.6441700000000001
1059.001	0.28564	1.6650600000000002
1060.001	0.28790000000000004	1.68615
1061.001	0.29013	1.7074600000000002
1062.001	0.29235	1.7289700000000001
1063.001	0.29454	1.75069
1064.001	0.29671000000000003	1.7726300000000001
1065.001	0.29886	1.79478
1066.001	0.30098	1.81715
1067.001	0.30307	1.8397500000000002
1068.001	0.30514	1.8625600000000002
1069.001	0.30719	1.8856100000000002
1070.001	0.30921000000000004	1.9088800000000001
1071.001	0.31121000000000004	1.9323800000000002
1072.001	0.31317	1.95612
1073.001	0.31511	1.9800900000000001
1074.001	0.31702	2.0043100000000003
1075.001	0.31891	2.02876
1076.001	0.32076000000000005	2.0534700000000004
1077.001	0.32258000000000003	2.0784200000000004
1078.001	0.32438	2.1036200000000003
1079.001	0.32614000000000004	2.12908
1080.001	0.32788	2.15479
1081.001	0.32958000000000004	2.1807700000000003
1082.001	0.33125000000000004	2.2070100000000004
1083.001	0.33288	2.2335100000000003
1084.001	0.33448000000000006	2.2602900000000004
1085.001	0.33605	2.2873400000000004
1086.001	0.33759	2.31467
1087.001	0.33908000000000005	2.34228
1088.001	0.34055	2.3701800000000004
1089.001	0.34197000000000005	2.3983600000000003
1090.001	0.34336000000000005	2.4268400000000003
1091.001	0.34471	2.45561
1092.001	0.34602000000000005	2.48468
1093.001	0.34729000000000004	2.51406
1094.001	0.34853	2.54374
1095.001	0.34972000000000003	2.5737400000000004
1096.001	0.35087	2.6040500000000004
1097.001	0.35198	2.6346800000000004
1098.001	0.35304	2.6656400000000002
1099.001	0.35407000000000005	2.69693
1100.001	0.35504	2.7285500000000003
1101.001	0.35598	2.76051
1102.001	0.35686	2.7928200000000003
1103.001	0.3577	2.82547
1104.001	0.35849000000000003	2.85848
1105.001	0.35924	2.8918500000000003
1106.001	0.35993	2.92558
1107.001	0.36058	2.95968
1108.001	0.36117000000000005	2.9941600000000004
1109.001	0.36171000000000003	3.02902
1110.001	0.3622	3.0642600000000004
1111.001	0.36264	3.0999000000000003
1112.001	0.36302	3.13594
1113.001	0.36334000000000005	3.1723800000000004
1114.001	0.36361000000000004	3.2092300000000002
1115.001	0.36383000000000004	3.2465
1116.001	0.36398	3.2842000000000002
1117.001	0.36407	3.3223200000000004
1118.001	0.36410000000000003	3.3608900000000004
1119.001	0.36407	3.3999
1120.001	0.36398	3.43936
1121.001	0.36383000000000004	3.47929
1122.001	0.36361000000000004	3.51968
1123.001	0.36332000000000003	3.56055
1124.001	0.36297	3.60191
1125.001	0.36254000000000003	3.6437600000000003
1126.001	0.36205000000000004	3.68611
1127.001	0.36149000000000003	3.7289700000000003
1128.001	0.36085	3.7723600000000004
1129.001	0.36014	3.8162700000000003
1130.001	0.35936	3.86073
1131.001	0.35850000000000004	3.90573
1132.001	0.35756000000000004	3.9513000000000003
1133.001	0.35655000000000003	3.9974400000000005
1134.001	0.35545000000000004	4.044160000000001
1135.001	0.35427000000000003	4.09147
1136.001	0.35301000000000005	4.139390000000001
1137.001	0.35166000000000003	4.187930000000001
1138.001	0.35023000000000004	4.237100000000001
1139.001	0.34871	4.286910000000001
1140.001	0.3471	4.33739
1141.001	0.34540000000000004	4.38853
1142.001	0.3436	4.44036
1143.001	0.34171	4.49289
1144.001	0.33973000000000003	4.54614
1145.001	0.33764000000000005	4.60013
1146.001	0.33546000000000004	4.65486
1147.001	0.33317	4.7103600000000005
1148.001	0.33078	4.76665
1149.001	0.32828	4.823740000000001
1150.001	0.32568	4.88166
1151.001	0.32296	4.94043
1152.001	0.32014000000000004	5.00006
1153.001	0.31719	5.060580000000001
1154.001	0.31413	5.12201
1155.001	0.31096	5.18438
1156.001	0.30766000000000004	5.2477100000000005
1157.001	0.30423	5.3120400000000005
1158.001	0.30068	5.3773800000000005
1159.001	0.29700000000000004	5.44376
1160.001	0.29319	5.51123
1161.001	0.28924	5.57981
1162.001	0.28515	5.64953
1163.001	0.28093	5.72043
1164.001	0.27656000000000003	5.79255
1165.001	0.27204	5.8659300000000005
1166.001	0.26737	5.94061
1167.001	0.26255	6.016640000000001
1168.001	0.25757	6.09407
1169.001	0.25243000000000004	6.1729400000000005
1170.001	0.24713000000000002	6.253310000000001
1171.001	0.24166	6.33523
1172.001	0.23602	6.418780000000001
1173.001	0.23020000000000002	6.504010000000001
1174.001	0.22419000000000003	6.590990000000001
1175.001	0.21801	6.679810000000001
1176.001	0.21163	6.7705400000000004
1177.001	0.20506000000000002	6.863270000000001
1178.001	0.19829000000000002	6.958100000000001
1179.001	0.19131	7.055140000000001
1180.001	0.18412	7.15448
1181.001	0.17671	7.256270000000001
1182.001	0.16908	7.360620000000001
1183.001	0.16122	7.46771
1184.001	0.15312	7.577680000000001
1185.001	0.14478000000000002	7.690720000000001
1186.001	0.13619	7.807040000000001
1187.001	0.12733	7.9268600000000005
1188.001	0.11821000000000001	8.05044
1189.001	0.10881	8.178080000000001
1190.001	0.09912000000000001	8.31011
1191.001	0.08913	8.44692
1192.001	0.07883000000000001	8.58896
1193.001	0.06820000000000001	8.73675
1194.001	0.057240000000000006	8.890920000000001
1195.001	0.045930000000000006	9.05222
1196.001	0.03424	9.221580000000001
1197.001	0.022170000000000002	9.40015
1198.001	0.009680000000000001	9.58938
1199.001	-0.0032300000000000002	9.791210000000001
1200.001	-0.01661	10.00821
1201.001	-0.030480000000000004	10.24404
1202.001	-0.04487000000000001	10.5042
1203.001	-0.059840000000000004	10.797580000000002
1204.001	-0.07543000000000001	11.140640000000001
1205.001	-0.09169000000000001	11.57131
1206.001	-0.10844000000000001	12.248140000000001
1207.001	-1.0712300000000001	12.87645
1208.001	-1.6226800000000001	12.88954
1209.001	-2.0331200000000003	12.900910000000001
1210.001	-2.3791900000000004	12.91103
1211.001	-2.6864000000000003	12.92013
1212.001	-2.967	12.928300000000002
1213.001	-3.22799	12.935640000000001
1214.001	-3.4738100000000003	12.942190000000002
1215.001	-3.7074800000000003	12.948
1216.001	-3.9311700000000003	12.953100000000001
1217.001	-4.14649	12.957510000000001
1218.001	-4.35468	12.961260000000001
1219.001	-4.55672	12.96437
1220.001	-4.7533900000000004	12.966840000000001
1221.001	-4.945340000000001	12.96869
1222.001	-5.133100000000001	12.969940000000001
1223.001	-5.3171100000000004	12.970590000000001
1224.001	-5.49776	12.970640000000001
1225.001	-5.6753800000000005	12.970120000000001
1226.001	-5.85024	12.96901
1227.001	-6.02259	12.96733
1228.001	-6.192660000000001	12.965090000000002
1229.001	-6.360620000000001	12.962280000000002
1230.001	-6.526650000000001	12.958900000000002
1231.001	-6.690910000000001	12.95498
1232.001	-6.8535200000000005	12.95049
1233.001	-7.01461	12.94546
1234.001	-7.174290000000001	12.93987
1235.001	-7.33267	12.93373
1236.001	-7.48983	12.927050000000001
1237.001	-7.64585	12.919820000000001
1238.001	-7.800820000000001	12.912040000000001
1239.001	-7.9548000000000005	12.903720000000002
1240.001	-8.10786	12.894860000000001
1241.001	-8.260060000000001	12.88545
1242.001	-8.41145	12.875490000000001
1243.001	-8.562090000000001	12.86499
1244.001	-8.71202	12.853950000000001
1245.001	-8.86129	12.842360000000001
1246.001	-9.00994	12.83023
1247.001	-9.158000000000001	12.81755
1248.001	-9.305530000000001	12.80432
1249.001	-9.45254	12.790550000000001
1250.001	-9.599070000000001	12.776230000000002
1251.001	-9.74515	12.761360000000002
1252.001	-9.890820000000001	12.745940000000001
1253.001	-10.036090000000002	12.72996
1254.001	-10.180990000000001	12.71344
1255.001	-10.32554	12.69636
1256.001	-10.46977	12.678730000000002
1257.001	-10.613700000000001	12.660540000000001
1258.001	-10.75735	12.641800000000002
1259.001	-10.90074	12.62249
1260.001	-11.043880000000001	12.602620000000002
1261.001	-11.186800000000002	12.58219
1262.001	-11.329500000000001	12.561200000000001
1263.001	-11.47202	12.53964
1264.001	-11.614350000000002	12.517510000000001
1265.001	-11.75651	12.494810000000001
1266.001	-11.898530000000001	12.471540000000001
1267.001	-12.040400000000002	12.447690000000001
1268.001	-12.182150000000002	12.42327
1269.001	-12.323780000000001	12.398270000000002
1270.001	-12.46531	12.37269
1271.001	-12.60674	12.346530000000001
1272.001	-12.7481	12.319790000000001
1273.001	-12.889380000000001	12.29245
1274.001	-13.030590000000002	12.26453
1275.001	-13.171750000000001	12.236020000000002
1276.001	-13.31287	12.20691
1277.001	-13.45395	12.17721
1278.001	-13.595	12.1469
1279.001	-13.736020000000002	12.116000000000001
1280.001	-13.877030000000001	12.08449
1281.001	-14.018040000000001	12.052380000000001
1282.001	-14.159040000000001	12.01965
1283.001	-14.30005	11.986320000000001
1284.001	-14.441080000000001	11.95237
1285.001	-14.582120000000002	11.917800000000002
1286.001	-14.723180000000001	11.882620000000001
1287.001	-14.86428	11.846810000000001
1288.001	-15.005410000000001	11.81038
1289.001	-15.146580000000002	11.773320000000002
1290.001	-15.2878	11.73563
1291.001	-15.429070000000001	11.6973
1292.001	-15.570390000000002	11.65834
1293.001	-15.711770000000001	11.61874
1294.001	-15.85321	11.57849
1295.001	-15.99473	11.537600000000001
1296.001	-16.13631	11.496060000000002
1297.001	-16.27797	11.45387
1298.001	-16.419710000000002	11.41103
1299.001	-16.56154	11.36753
1300.001	-16.70345	11.323360000000001
1301.001	-16.84544	11.278530000000002
1302.001	-16.987540000000003	11.23304
1303.001	-17.129730000000002	11.18687
1304.001	-17.27201	11.140030000000001
1305.001	-17.4144	11.09252
1306.001	-17.556900000000002	11.04432
1307.001	-17.6995	10.99544
1308.001	-17.84221	10.945870000000001
1309.001	-17.98504	10.895610000000001
1310.001	-18.12798	10.844650000000001
1311.001	-18.271030000000003	10.793000000000001
1312.001	-18.41421	10.74065
1313.001	-18.5575	10.68759
1314.001	-18.70092	10.633830000000001
1315.001	-18.84447	10.579350000000002
1316.001	-18.98814	10.52416
1317.001	-19.13194	10.468250000000001
1318.001	-19.27588	10.411620000000001
1319.001	-19.41994	10.35426
1320.001	-19.564140000000002	10.29617
1321.001	-19.70848	10.237350000000001
1322.001	-19.85295	10.177790000000002
1323.001	-19.99756	10.11748
1324.001	-20.142310000000002	10.05644
1325.001	-20.287200000000002	9.99464
1326.001	-20.43223	9.93209
1327.001	-20.5774	9.86879
1328.001	-20.722720000000002	9.804720000000001
1329.001	-20.868190000000002	9.73989
1330.001	-21.013800000000003	9.674290000000001
1331.001	-21.159560000000003	9.60792
1332.001	-21.30546	9.54077
1333.001	-21.451520000000002	9.472840000000001
1334.001	-21.597730000000002	9.40412
1335.001	-21.74408	9.334620000000001
1336.001	-21.890590000000003	9.264320000000001
1337.001	-22.03724	9.193230000000002
1338.001	-22.184050000000003	9.12133
1339.001	-22.331020000000002	9.048630000000001
1340.001	-22.47813	8.97512
1341.001	-22.625400000000003	8.90079
1342.001	-22.772820000000003	8.825650000000001
1343.001	-22.9204	8.749680000000001
1344.001	-23.068130000000004	8.672880000000001
1345.001	-23.21602	8.59525
1346.001	-23.364060000000002	8.51679
1347.001	-23.51226	8.43748
1348.001	-23.660610000000002	8.357330000000001
1349.001	-23.809120000000004	8.276330000000002
1350.001	-23.957780000000003	8.19447
1351.001	-24.1066	8.11175
1352.001	-24.255570000000002	8.028170000000001
1353.001	-24.404700000000002	7.943720000000001
1354.001	-24.553990000000002	7.8584000000000005
1355.001	-24.70343	7.772200000000001
1356.001	-24.85302	7.685110000000001
1357.001	-25.00277	7.5971400000000004
1358.001	-25.152680000000004	7.508280000000001
1359.001	-25.30273	7.41851
1360.001	-25.45295	7.327850000000001
1361.001	-25.60331	7.236280000000001
1362.001	-25.75383	7.143790000000001
1363.001	-25.904500000000002	7.05039
1364.001	-26.055320000000002	6.956060000000001
1365.001	-26.206300000000002	6.860810000000001
1366.001	-26.35742	6.764620000000001
1367.001	-26.5087	6.6675
1368.001	-26.660130000000002	6.5694300000000005
1369.001	-26.811700000000002	6.47041
1370.001	-26.963430000000002	6.37044
1371.001	-27.1153	6.26951
1372.001	-27.26732	6.16762
1373.001	-27.419490000000003	6.06475
1374.001	-27.571800000000003	5.96091
1375.001	-27.72426	5.856090000000001
1376.001	-27.87686	5.750290000000001
1377.001	-28.029600000000002	5.643490000000001
1378.001	-28.18249	5.535690000000001
1379.001	-28.335510000000003	5.42689
1380.001	-28.488680000000002	5.317080000000001
1381.001	-28.641990000000003	5.20626
1382.001	-28.795430000000003	5.09442
1383.001	-28.94901	4.98155
1384.001	-29.10273	4.86765
1385.001	-29.256580000000003	4.75271
1386.001	-29.410570000000003	4.63673
1387.001	-29.564690000000002	4.519690000000001
1388.001	-29.718940000000003	4.401610000000001
1389.001	-29.873320000000003	4.28246
1390.001	-30.027820000000002	4.162240000000001
1391.001	-30.182460000000003	4.0409500000000005
1392.001	-30.337220000000002	3.9185800000000004
1393.001	-30.492100000000004	3.7951200000000003
1394.001	-30.64711	3.67057
1395.001	-30.80224	3.5449200000000003
1396.001	-30.957480000000004	3.4181700000000004
1397.001	-31.11285	3.2903000000000002
1398.001	-31.268330000000002	3.1613200000000004
1399.001	-31.423930000000002	3.03121
1400.001	-31.57964	2.89997
1401.001	-31.735460000000003	2.7676000000000003
1402.001	-31.89139	2.6340700000000004
1403.001	-32.047430000000006	2.4994
1404.001	-32.20358	2.36357
1405.001	-32.35983	2.22657
1406.001	-32.51619	2.08841
1407.001	-32.67264	1.9490600000000002
1408.001	-32.829190000000004	1.8085300000000002
1409.001	-32.98584	1.6668100000000001
1410.001	-33.142590000000006	1.5238900000000002
1411.001	-33.29943	1.37976
1412.001	-33.456360000000004	1.23441
1413.001	-33.61337	1.08785
1414.001	-33.770480000000006	0.9400600000000001
1415.001	-33.927670000000006	0.79103
1416.001	-34.08493	0.6407600000000001
1417.001	-34.24228	0.48924000000000006
1418.001	-34.399710000000006	0.33646000000000004
1419.001	-34.557210000000005	0.18242000000000003
1420.001	-34.71479	0.027100000000000003
1421.001	-34.87243	-0.1295
1422.001	-35.030150000000006	-0.28739000000000003
1423.001	-35.18793	-0.44657
1424.001	-35.34577	-0.60706
1425.001	-35.50367	-0.7688600000000001
1426.001	-35.66163	-0.93198
1427.001	-35.81964	-1.0964200000000002
1428.001	-35.97771	-1.26221
1429.001	-36.135830000000006	-1.42934
1430.001	-36.29399	-1.5978200000000002
1431.001	-36.452200000000005	-1.7676600000000002
1432.001	-36.61045	-1.9388800000000002
1433.001	-36.768730000000005	-2.11147
1434.001	-36.92705	-2.28545
1435.001	-37.08541	-2.46082
1436.001	-37.243790000000004	-2.6375900000000003
1437.001	-37.4022	-2.81578
1438.001	-37.56064000000001	-2.9953900000000004
1439.001	-37.71909	-3.1764400000000004
1440.001	-37.87756	-3.3589200000000003
1441.001	-38.03604	-3.5428400000000004
1442.001	-38.19454	-3.7282300000000004
1443.001	-38.35304	-3.91508
1444.001	-38.511540000000004	-4.10341
1445.001	-38.67004	-4.29323
1446.001	-38.828540000000004	-4.48454
1447.001	-38.98704	-4.677350000000001
1448.001	-39.145520000000005	-4.8716800000000005
1449.001	-39.303990000000006	-5.0675300000000005
1450.001	-39.46244	-5.26492
1451.001	-39.620870000000004	-5.463850000000001
1452.001	-39.779270000000004	-5.6643300000000005
1453.001	-39.93764	-5.866370000000001
1454.001	-40.095980000000004	-6.069990000000001
1455.001	-40.25428	-6.275200000000001
1456.001	-40.41255	-6.481990000000001
1457.001	-40.57076	-6.690390000000001
1458.001	-40.728930000000005	-6.900410000000001
1459.001	-40.887040000000006	-7.112050000000001
1460.001	-41.045100000000005	-7.325330000000001
1461.001	-41.20309	-7.540260000000001
1462.001	-41.36102	-7.75684
1463.001	-41.51888	-7.9751
1464.001	-41.676660000000005	-8.195030000000001
1465.001	-41.834360000000004	-8.41666
1466.001	-41.99197	-8.639990000000001
1467.001	-42.1495	-8.86503
1468.001	-42.30693	-9.091800000000001
1469.001	-42.464270000000006	-9.320300000000001
1470.001	-42.621500000000005	-9.55056
1471.001	-42.778620000000004	-9.782570000000002
1472.001	-42.93563	-10.01636
1473.001	-43.09252	-10.251940000000001
1474.001	-43.24929	-10.489310000000001
1475.001	-43.405930000000005	-10.7285
1476.001	-43.562430000000006	-10.9695
1477.001	-43.7188	-11.212340000000001
1478.001	-43.875020000000006	-11.457030000000001
1479.001	-44.031090000000006	-11.70358
1480.001	-44.187000000000005	-11.952000000000002
1481.001	-44.342760000000006	-12.20231
1482.001	-44.498340000000006	-12.45452
1483.001	-44.653760000000005	-12.70865
1484.001	-44.80899	-12.9647
1485.001	-44.964040000000004	-13.222690000000002
1486.001	-45.118900000000004	-13.482640000000002
1487.001	-45.27356	-13.74455
1488.001	-45.428020000000004	-14.008450000000002
1489.001	-45.58227	-14.274350000000002
1490.001	-45.73631	-14.54226
1491.001	-45.89012	-14.812190000000001
1492.001	-46.043710000000004	-15.084170000000002
1493.001	-46.19706	-15.358200000000002
1494.001	-46.35016	-15.634300000000001
1495.001	-46.50302000000001	-15.912490000000002
1496.001	-46.65563	-16.192780000000003
1497.001	-46.807970000000005	-16.47519
1498.001	-46.960040000000006	-16.75973
1499.001	-47.11184	-17.04642

==> anc/eta_prop_3PV_py.pdf/inverse_eta_prop_M300_3PV.dat <==
M -> 300	Ms -> 535.0545817199697015793873458897884241223082737306189720672370453174305279540055`60.	L -> 813.11645610038587798308717828017496786995526817170895390504042968228616878700543`60.	G1L2 -> 4.55080717229522484402391033791223323638272779032924881634814945000492923074407`60.	KL5 -> 117.96250657802984979457920134889593793808386037607812306159937466524569886014418`60.
p	Re(D^-1)	Im(D^-1)
0.001	0.16787	0
1.001	0.16787	0
2.001	0.16787	0
3.001	0.16786	0
4.001	0.16786	0
5.001	0.16785	0
6.001	0.16784	0
7.001	0.16783	0
8.001	0.16782	0
9.001	0.1678	0
10.001	0.16779	0
11.001	0.16777	0
12.001	0.16775	0
13.001	0.16773	0
14.001	0.16771	0
15.001	0.16769	0
16.001	0.16766	0
17.001	0.16763	0
18.001	0.16761	0
19.001	0.16758	0
20.001	0.16755	0
21.001	0.16751	0
22.001	0.16748	0
23.001	0.16744	0
24.001	0.1674	0
25.001	0.16736	0
26.001	0.16732	0
27.001	0.16728	0
28.001	0.16723	0
29.001	0.16719	0
30.001	0.16714	0
31.001	0.16709	0
32.001	0.16704	0
33.001	0.16699	0
34.001	0.16693	0
35.001	0.16688	0
36.001	0.16682	0
37.001	0.16676	0
38.001	0.1667	0
39.001	0.16664	0
40.001	0.16657	0
41.001	0.16651	0
42.001	0.16644	0
43.001	0.16637	0
44.001	0.1663	0
45.001	0.16623	0
46.001	0.16616	0
47.001	0.16608	0
48.001	0.166	0
49.001	0.16592	0
50.001	0.16584	0
51.001	0.16576	0
52.001	0.16568	0
53.001	0.16559	0
54.001	0.16551	0
55.001	0.16542	0
56.001	0.16533	0
57.001	0.16524	0
58.001	0.16514	0
59.001	0.16505	0
60.001	0.16495	0
61.001	0.16485	0
62.001	0.16475	0
63.001	0.16465	0
64.001	0.16455	0
65.001	0.16445	0
66.001	0.16434	0
67.001	0.16423	0
68.001	0.16412	0
69.001	0.16401	0
70.001	0.1639	0
71.001	0.16378	0
72.001	0.16367	0
73.001	0.16355	0
74.001	0.16343	0
75.001	0.16331	0
76.001	0.16319	0
77.001	0.16306	0
78.001	0.16294	0
79.001	0.16281	0
80.001	0.16268	0
81.001	0.16255	0
82.001	0.16241	0
83.001	0.16228	0
84.001	0.16214	0
85.001	0.16201	0
86.001	0.16187	0
87.001	0.16173	0
88.001	0.16158	0
89.001	0.16144	0
90.001	0.16129	0
91.001	0.16115	0
92.001	0.161	0
93.001	0.16085	0
94.001	0.16069	0
95.001	0.16054	0
96.001	0.16039	0
97.001	0.16023	0
98.001	0.16007	0
99.001	0.15991	0
100.001	0.15975	0
101.001	0.15958	0
102.001	0.15942	0
103.001	0.15925	0
104.001	0.15908	0
105.001	0.15891	0
106.001	0.15874	0
107.001	0.15856	0
108.001	0.15839	0
109.001	0.15821	0
110.001	0.15803	0
111.001	0.15785	0
112.001	0.15767	0
113.001	0.15748	0
114.001	0.1573	0
115.001	0.15711	0
116.001	0.15692	0
117.001	0.15673	0
118.001	0.15654	0
119.001	0.15634	0
120.001	0.15615	0
121.001	0.15595	0
122.001	0.15575	0
123.001	0.15555	0
124.001	0.15535	0
125.001	0.15514	0
126.001	0.15494	0
127.001	0.15473	0
128.001	0.15452	0
129.001	0.15431	0
130.001	0.1541	0
131.001	0.15388	0
132.001	0.15367	0
133.001	0.15345	0
134.001	0.15323	0
135.001	0.15301	0
136.001	0.15279	0
137.001	0.15256	0
138.001	0.15233	0
139.001	0.15211	0
140.001	0.15188	0
141.001	0.15165	0
142.001	0.15141	0
143.001	0.15118	0
144.001	0.15094	0
145.001	0.1507	0
146.001	0.15046	0
147.001	0.15022	0
148.001	0.14998	0
149.001	0.14973	0
150.001	0.14949	0
151.001	0.14924	0
152.001	0.14899	0
153.001	0.14874	0
154.001	0.14848	0
155.001	0.14823	0
156.001	0.14797	0
157.001	0.14771	0
158.001	0.14745	0
159.001	0.14719	0
160.001	0.14692	0
161.001	0.14666	0
162.001	0.14639	0
163.001	0.14612	0
164.001	0.14585	0
165.001	0.14558	0
166.001	0.1453	0
167.001	0.14503	0
168.001	0.14475	0
169.001	0.14447	0
170.001	0.14419	0
171.001	0.14391	0
172.001	0.14362	0
173.001	0.14333	0
174.001	0.14305	0
175.001	0.14275	0
176.001	0.14246	0
177.001	0.14217	0
178.001	0.14187	0
179.001	0.14158	0
180.001	0.14128	0
181.001	0.14098	0
182.001	0.14067	0
183.001	0.14037	0
184.001	0.14006	0
185.001	0.13976	0
186.001	0.13945	0
187.001	0.13913	0
188.001	0.13882	0
189.001	0.13851	0
190.001	0.13819	0
191.001	0.13787	0
192.001	0.13755	0
193.001	0.13723	0
194.001	0.1369	0
195.001	0.13658	0
196.001	0.13625	0
197.001	0.13592	0
198.001	0.13559	0
199.001	0.13526	0
200.001	0.13492	0
201.001	0.13459	0
202.001	0.13425	0
203.001	0.13391	0
204.001	0.13357	0
205.001	0.13322	0
206.001	0.13288	0
207.001	0.13253	0
208.001	0.13218	0
209.001	0.13183	0
210.001	0.13148	0
211.001	0.13112	0
212.001	0.13077	0
213.001	0.13041	0
214.001	0.13005	0
215.001	0.12969	0
216.001	0.12932	0
217.001	0.12896	0
218.001	0.12859	0
219.001	0.12822	0
220.001	0.12785	0
221.001	0.12747	0
222.001	0.1271	0
223.001	0.12672	0
224.001	0.12634	0
225.001	0.12596	0
226.001	0.12558	0
227.001	0.1252	0
228.001	0.12481	0
229.001	0.12442	0
230.001	0.12403	0
231.001	0.12364	0
232.001	0.12325	0
233.001	0.12285	0
234.001	0.12246	0
235.001	0.12206	0
236.001	0.12166	0
237.001	0.12125	0
238.001	0.12085	0
239.001	0.12044	0
240.001	0.12003	0
241.001	0.11962	0
242.001	0.11921	0
243.001	0.1188	0
244.001	0.11838	0
245.001	0.11796	0
246.001	0.11754	0
247.001	0.11712	0
248.001	0.1167	0
249.001	0.11627	0
250.001	0.11584	0
251.001	0.11541	0
252.001	0.11498	0
253.001	0.11455	0
254.001	0.11411	0
255.001	0.11367	0
256.001	0.11324	0
257.001	0.11279	0
258.001	0.11235	0
259.001	0.11191	0
260.001	0.11146	0
261.001	0.11101	0
262.001	0.11056	0
263.001	0.11011	0
264.001	0.10965	0
265.001	0.10919	0
266.001	0.10874	0
267.001	0.10827	0
268.001	0.10781	0
269.001	0.10735	0
270.001	0.10688	0
271.001	0.10641	0
272.001	0.10594	0
273.001	0.10547	0
274.001	0.10499	0
275.001	0.10452	0
276.001	0.10404	0
277.001	0.10356	0
278.001	0.10308	0
279.001	0.10259	0
280.001	0.1021	0
281.001	0.10162	0
282.001	0.10112	0
283.001	0.10063	0
284.001	0.10014	0
285.001	0.09964	0
286.001	0.09914	0
287.001	0.09864	0
288.001	0.09814	0
289.001	0.09763	0
290.001	0.09713	0
291.001	0.09662	0
292.001	0.09611	0
293.001	0.09559	0
294.001	0.09508	0
295.001	0.09456	0
296.001	0.09404	0
297.001	0.09352	0
298.001	0.093	0
299.001	0.09247	0
300.001	0.09194	0
301.001	0.09141	0
302.001	0.09088	0
303.001	0.09035	0
304.001	0.08981	0
305.001	0.08927	0
306.001	0.08873	0
307.001	0.08819	0
308.001	0.08765	0
309.001	0.0871	0
310.001	0.08655	0
311.001	0.086	0
312.001	0.08545	0
313.001	0.08489	0
314.001	0.08434	0
315.001	0.08378	0
316.001	0.08322	0
317.001	0.08265	0
318.001	0.08209	0
319.001	0.08152	0
320.001	0.08095	0
321.001	0.08038	0
322.001	0.0798	0
323.001	0.07923	0
324.001	0.07865	0
325.001	0.07807	0
326.001	0.07748	0
327.001	0.0769	0
328.001	0.07631	0
329.001	0.07572	0
330.001	0.07513	0
331.001	0.07453	0
332.001	0.07394	0
333.001	0.07334	0
334.001	0.07274	0
335.001	0.07214	0
336.001	0.07153	0
337.001	0.07092	0
338.001	0.07031	0
339.001	0.0697	0
340.001	0.06909	0
341.001	0.06847	0
342.001	0.06785	0
343.001	0.06723	0
344.001	0.06661	0
345.001	0.06598	0
346.001	0.06535	0
347.001	0.06472	0
348.001	0.06409	0
349.001	0.06346	0
350.001	0.06282	0
351.001	0.06218	0
352.001	0.06154	0
353.001	0.06089	0
354.001	0.06025	0
355.001	0.0596	0
356.001	0.05895	0
357.001	0.05829	0
358.001	0.05764	0
359.001	0.05698	0
360.001	0.05632	0
361.001	0.05565	0
362.001	0.05499	0
363.001	0.05432	0
364.001	0.05365	0
365.001	0.05298	0
366.001	0.0523	0
367.001	0.05163	0
368.001	0.05095	0
369.001	0.05026	0
370.001	0.04958	0
371.001	0.04889	0
372.001	0.0482	0
373.001	0.04751	0
374.001	0.04682	0
375.001	0.04612	0
376.001	0.04542	0
377.001	0.04472	0
378.001	0.04401	0
379.001	0.04331	0
380.001	0.0426	0
381.001	0.04189	0
382.001	0.04117	0
383.001	0.04045	0
384.001	0.03973	0
385.001	0.03901	0
386.001	0.03829	0
387.001	0.03756	0
388.001	0.03683	0
389.001	0.0361	0
390.001	0.03536	0
391.001	0.03463	0
392.001	0.03389	0
393.001	0.03314	0
394.001	0.0324	0
395.001	0.03165	0
396.001	0.0309	0
397.001	0.03015	0
398.001	0.02939	0
399.001	0.02863	0
400.001	0.02787	0
401.001	0.02711	0
402.001	0.02634	0
403.001	0.02557	0
404.001	0.0248	0
405.001	0.02402	0
406.001	0.02325	0
407.001	0.02246	0
408.001	0.02168	0
409.001	0.0209	0
410.001	0.02011	0
411.001	0.01932	0
412.001	0.01852	0
413.001	0.01773	0
414.001	0.01693	0
415.001	0.01612	0
416.001	0.01532	0
417.001	0.01451	0
418.001	0.0137	0
419.001	0.01288	0
420.001	0.01207	0
421.001	0.01125	0
422.001	0.01042	0
423.001	0.0096	0
424.001	0.00877	0
425.001	0.00794	0
426.001	0.0071	0
427.001	0.00627	0
428.001	0.00543	0
429.001	0.00458	0
430.001	0.00374	0
431.001	0.00289	0
432.001	0.00203	0
433.001	0.00118	0
434.001	0.00032	0
435.001	-0.00054	0
436.001	-0.00141	0
437.001	-0.00227	0
438.001	-0.00315	0
439.001	-0.00402	0
440.001	-0.0049	0
441.001	-0.00578	0
442.001	-0.00666	0
443.001	-0.00755	0
444.001	-0.00844	0
445.001	-0.00933	0
446.001	-0.01023	0
447.001	-0.01113	0
448.001	-0.01203	0
449.001	-0.01294	0
450.001	-0.01385	0
451.001	-0.01476	0
452.001	-0.01568	0
453.001	-0.0166	0
454.001	-0.01753	0
455.001	-0.01845	0
456.001	-0.01938	0
457.001	-0.02032	0
458.001	-0.02125	0
459.001	-0.0222	0
460.001	-0.02314	0
461.001	-0.02409	0
462.001	-0.02504	0
463.001	-0.026	0
464.001	-0.02696	0
465.001	-0.02792	0
466.001	-0.02889	0
467.001	-0.02986	0
468.001	-0.03083	0
469.001	-0.03181	0
470.001	-0.03279	0
471.001	-0.03377	0
472.001	-0.03476	0
473.001	-0.03576	0
474.001	-0.03675	0
475.001	-0.03776	0
476.001	-0.03876	0
477.001	-0.03977	0
478.001	-0.04078	0
479.001	-0.0418	0
480.001	-0.04282	0
481.001	-0.04385	0
482.001	-0.04488	0
483.001	-0.04591	0
484.001	-0.04695	0
485.001	-0.04799	0
486.001	-0.04904	0
487.001	-0.05009	0
488.001	-0.05115	0
489.001	-0.05221	0
490.001	-0.05327	0
491.001	-0.05434	0
492.001	-0.05542	0
493.001	-0.0565	0
494.001	-0.05758	0
495.001	-0.05867	0
496.001	-0.05976	0
497.001	-0.06086	0
498.001	-0.06196	0
499.001	-0.06307	0
500.001	-0.06418	0
501.001	-0.0653	0
502.001	-0.06642	0
503.001	-0.06755	0
504.001	-0.06869	0
505.001	-0.06982	0
506.001	-0.07097	0
507.001	-0.07212	0
508.001	-0.07327	0
509.001	-0.07444	0
510.001	-0.0756	0
511.001	-0.07677	0
512.001	-0.07795	0
513.001	-0.07914	0
514.001	-0.08033	0
515.001	-0.08152	0
516.001	-0.08273	0
517.001	-0.08394	0
518.001	-0.08515	0
519.001	-0.08637	0
520.001	-0.0876	0
521.001	-0.08884	0
522.001	-0.09008	0
523.001	-0.09133	0
524.001	-0.09258	0
525.001	-0.09385	0
526.001	-0.09512	0
527.001	-0.0964	0
528.001	-0.09768	0
529.001	-0.09897	0
530.001	-0.10027	0
531.001	-0.10158	0
532.001	-0.1029	0
533.001	-0.10423	0
534.001	-0.10556	0
535.001	-0.1069	0
536.001	-0.10825	0
537.001	-0.10962	0
538.001	-0.11098	0
539.001	-0.11236	0
540.001	-0.11375	0
541.001	-0.11515	0
542.001	-0.11656	0
543.001	-0.11798	0
544.001	-0.11941	0
545.001	-0.12085	0
546.001	-0.1223	0
547.001	-0.12377	0
548.001	-0.12524	0
549.001	-0.12673	0
550.001	-0.12823	0
551.001	-0.12975	0
552.001	-0.13127	0
553.001	-0.13281	0
554.001	-0.13437	0
555.001	-0.13594	0
556.001	-0.13752	0
557.001	-0.13912	0
558.001	-0.14074	0
559.001	-0.14237	0
560.001	-0.14402	0
561.001	-0.14569	0
562.001	-0.14738	0
563.001	-0.14908	0
564.001	-0.15081	0
565.001	-0.15256	0
566.001	-0.15433	0
567.001	-0.15612	0
568.001	-0.15794	0
569.001	-0.15978	0
570.001	-0.16165	0
571.001	-0.16355	0
572.001	-0.16548	0
573.001	-0.16744	0
574.001	-0.16943	0
575.001	-0.17145	0
576.001	-0.17352	0
577.001	-0.17562	0
578.001	-0.17776	0
579.001	-0.17995	0
580.001	-0.18219	0
581.001	-0.18448	0
582.001	-0.18683	0
583.001	-0.18924	0
584.001	-0.19171	0
585.001	-0.19426	0
586.001	-0.19689	0
587.001	-0.19961	0
588.001	-0.20244	0
589.001	-0.20537	0
590.001	-0.20844	0
591.001	-0.21166	0
592.001	-0.21506	0
593.001	-0.21867	0
594.001	-0.22254	0
595.001	-0.22674	0
596.001	-0.23138	0
597.001	-0.23664	0
598.001	-0.24287	0
599.001	-0.25098	0
600.001	-0.27053	-0.00062
601.001	-0.27052	-0.01956
602.001	-0.27051	-0.02764
603.001	-0.27049	-0.03384
604.001	-0.27047	-0.03906
605.001	-0.27044	-0.04365
606.001	-0.27041	-0.0478
607.001	-0.27038	-0.05161
608.001	-0.27034	-0.05515
609.001	-0.2703	-0.05847
610.001	-0.27025	-0.06161
611.001	-0.2702	-0.06459
612.001	-0.27014	-0.06742
613.001	-0.27008	-0.07014
614.001	-0.27002	-0.07275
615.001	-0.26995	-0.07527
616.001	-0.26988	-0.07769
617.001	-0.2698	-0.08004
618.001	-0.26972	-0.08231
619.001	-0.26964	-0.08451
620.001	-0.26955	-0.08665
621.001	-0.26945	-0.08874
622.001	-0.26935	-0.09077
623.001	-0.26925	-0.09274
624.001	-0.26914	-0.09467
625.001	-0.26903	-0.09655
626.001	-0.26892	-0.09839
627.001	-0.2688	-0.10019
628.001	-0.26867	-0.10195
629.001	-0.26854	-0.10367
630.001	-0.26841	-0.10535
631.001	-0.26827	-0.107
632.001	-0.26813	-0.10862
633.001	-0.26798	-0.11021
634.001	-0.26783	-0.11176
635.001	-0.26767	-0.11329
636.001	-0.26751	-0.11479
637.001	-0.26735	-0.11626
638.001	-0.26718	-0.1177
639.001	-0.26701	-0.11912
640.001	-0.26683	-0.12051
641.001	-0.26665	-0.12188
642.001	-0.26646	-0.12322
643.001	-0.26627	-0.12454
644.001	-0.26608	-0.12584
645.001	-0.26588	-0.12711
646.001	-0.26567	-0.12836
647.001	-0.26546	-0.1296
648.001	-0.26525	-0.13081
649.001	-0.26503	-0.132
650.001	-0.26481	-0.13317
651.001	-0.26458	-0.13432
652.001	-0.26435	-0.13545
653.001	-0.26411	-0.13656
654.001	-0.26387	-0.13765
655.001	-0.26363	-0.13873
656.001	-0.26338	-0.13978
657.001	-0.26313	-0.14082
658.001	-0.26287	-0.14184
659.001	-0.26261	-0.14284
660.001	-0.26234	-0.14382
661.001	-0.26207	-0.14479
662.001	-0.26179	-0.14574
663.001	-0.26151	-0.14668
664.001	-0.26122	-0.14759
665.001	-0.26093	-0.14849
666.001	-0.26064	-0.14938
667.001	-0.26034	-0.15024
668.001	-0.26003	-0.1511
669.001	-0.25973	-0.15193
670.001	-0.25941	-0.15275
671.001	-0.2591	-0.15355
672.001	-0.25877	-0.15434
673.001	-0.25845	-0.15511
674.001	-0.25812	-0.15587
675.001	-0.25778	-0.15661
676.001	-0.25744	-0.15734
677.001	-0.25709	-0.15805
678.001	-0.25674	-0.15874
679.001	-0.25639	-0.15942
680.001	-0.25603	-0.16009
681.001	-0.25567	-0.16073
682.001	-0.2553	-0.16137
683.001	-0.25493	-0.16199
684.001	-0.25455	-0.16259
685.001	-0.25417	-0.16318
686.001	-0.25378	-0.16376
687.001	-0.25339	-0.16431
688.001	-0.253	-0.16486
689.001	-0.25259	-0.16539
690.001	-0.25219	-0.1659
691.001	-0.25178	-0.1664
692.001	-0.25137	-0.16689
693.001	-0.25095	-0.16736
694.001	-0.25052	-0.16781
695.001	-0.2501	-0.16825
696.001	-0.24966	-0.16868
697.001	-0.24923	-0.16909
698.001	-0.24878	-0.16948
699.001	-0.24834	-0.16986
700.001	-0.24789	-0.17023
701.001	-0.24743	-0.17058
702.001	-0.24697	-0.17092
703.001	-0.2465	-0.17124
704.001	-0.24603	-0.17154
705.001	-0.24556	-0.17183
706.001	-0.24508	-0.17211
707.001	-0.2446	-0.17237
708.001	-0.24411	-0.17262
709.001	-0.24361	-0.17285
710.001	-0.24312	-0.17306
711.001	-0.24261	-0.17326
712.001	-0.24211	-0.17344
713.001	-0.2416	-0.17361
714.001	-0.24108	-0.17377
715.001	-0.24056	-0.17391
716.001	-0.24003	-0.17403
717.001	-0.2395	-0.17414
718.001	-0.23897	-0.17423
719.001	-0.23843	-0.17431
720.001	-0.23788	-0.17437
721.001	-0.23733	-0.17441
722.001	-0.23678	-0.17444
723.001	-0.23622	-0.17445
724.001	-0.23566	-0.17445
725.001	-0.23509	-0.17443
726.001	-0.23452	-0.1744
727.001	-0.23394	-0.17435
728.001	-0.23336	-0.17428
729.001	-0.23277	-0.1742
730.001	-0.23218	-0.1741
731.001	-0.23159	-0.17398
732.001	-0.23099	-0.17385
733.001	-0.23038	-0.1737
734.001	-0.22977	-0.17353
735.001	-0.22916	-0.17335
736.001	-0.22854	-0.17315
737.001	-0.22792	-0.17294
738.001	-0.22729	-0.1727
739.001	-0.22666	-0.17245
740.001	-0.22602	-0.17219
741.001	-0.22538	-0.1719
742.001	-0.22473	-0.1716
743.001	-0.22408	-0.17128
744.001	-0.22343	-0.17095
745.001	-0.22277	-0.17059
746.001	-0.2221	-0.17022
747.001	-0.22143	-0.16983
748.001	-0.22076	-0.16942
749.001	-0.22008	-0.169
750.001	-0.2194	-0.16856
751.001	-0.21871	-0.16809
752.001	-0.21802	-0.16761
753.001	-0.21732	-0.16712
754.001	-0.21662	-0.1666
755.001	-0.21591	-0.16607
756.001	-0.2152	-0.16551
757.001	-0.21448	-0.16494
758.001	-0.21376	-0.16435
759.001	-0.21304	-0.16374
760.001	-0.21231	-0.16311
761.001	-0.21158	-0.16246
762.001	-0.21084	-0.16179
763.001	-0.2101	-0.16111
764.001	-0.20935	-0.1604
765.001	-0.2086	-0.15967
766.001	-0.20784	-0.15893
767.001	-0.20708	-0.15816
768.001	-0.20632	-0.15737
769.001	-0.20555	-0.15657
770.001	-0.20477	-0.15574
771.001	-0.204	-0.15489
772.001	-0.20321	-0.15402
773.001	-0.20243	-0.15314
774.001	-0.20163	-0.15223
775.001	-0.20084	-0.1513
776.001	-0.20004	-0.15034
777.001	-0.19923	-0.14937
778.001	-0.19842	-0.14838
779.001	-0.19761	-0.14736
780.001	-0.19679	-0.14632
781.001	-0.19597	-0.14527
782.001	-0.19514	-0.14418
783.001	-0.19431	-0.14308
784.001	-0.19347	-0.14196
785.001	-0.19263	-0.14081
786.001	-0.19179	-0.13964
787.001	-0.19094	-0.13844
788.001	-0.19008	-0.13723
789.001	-0.18922	-0.13599
790.001	-0.18836	-0.13473
791.001	-0.1875	-0.13344
792.001	-0.18663	-0.13213
793.001	-0.18575	-0.1308
794.001	-0.18487	-0.12944
795.001	-0.18399	-0.12806
796.001	-0.1831	-0.12666
797.001	-0.18221	-0.12523
798.001	-0.18131	-0.12378
799.001	-0.18041	-0.1223
800.001	-0.17951	-0.1208
801.001	-0.1786	-0.11927
802.001	-0.17768	-0.11772
803.001	-0.17677	-0.11614
804.001	-0.17585	-0.11453
805.001	-0.17492	-0.1129
806.001	-0.17399	-0.11125
807.001	-0.17306	-0.10957
808.001	-0.17212	-0.10786
809.001	-0.17118	-0.10612
810.001	-0.17023	-0.10436
811.001	-0.16928	-0.10258
812.001	-0.16833	-0.10076
813.001	-0.16737	-0.09892
814.001	-0.16641	-0.09705
815.001	-0.16544	-0.09515
816.001	-0.16447	-0.09323
817.001	-0.16349	-0.09127
818.001	-0.16252	-0.08929
819.001	-0.16153	-0.08728
820.001	-0.16055	-0.08524
821.001	-0.15956	-0.08317
822.001	-0.15856	-0.08108
823.001	-0.15757	-0.07895
824.001	-0.15657	-0.0768
825.001	-0.15556	-0.07461
826.001	-0.15455	-0.07239
827.001	-0.15354	-0.07015
828.001	-0.15252	-0.06787
829.001	-0.1515	-0.06556
830.001	-0.15048	-0.06323
831.001	-0.14945	-0.06086
832.001	-0.14842	-0.05846
833.001	-0.14738	-0.05602
834.001	-0.14634	-0.05356
835.001	-0.1453	-0.05106
836.001	-0.14425	-0.04853
837.001	-0.1432	-0.04597
838.001	-0.14215	-0.04338
839.001	-0.14109	-0.04075
840.001	-0.14003	-0.03809
841.001	-0.13897	-0.03539
842.001	-0.1379	-0.03267
843.001	-0.13683	-0.0299
844.001	-0.13576	-0.0271
845.001	-0.13468	-0.02427
846.001	-0.1336	-0.0214
847.001	-0.13251	-0.0185
848.001	-0.13143	-0.01556
849.001	-0.13033	-0.01259
850.001	-0.12924	-0.00958
851.001	-0.12814	-0.00653
852.001	-0.12704	-0.00345
853.001	-0.12594	-0.00033
854.001	-0.12483	0.00283
855.001	-0.12372	0.00603
856.001	-0.12261	0.00926
857.001	-0.12149	0.01254
858.001	-0.12037	0.01585
859.001	-0.11925	0.0192
860.001	-0.11812	0.02259
861.001	-0.11699	0.02602
862.001	-0.11586	0.02949
863.001	-0.11473	0.033
864.001	-0.11359	0.03655
865.001	-0.11245	0.04014
866.001	-0.1113	0.04377
867.001	-0.11016	0.04745
868.001	-0.10901	0.05116
869.001	-0.10786	0.05492
870.001	-0.1067	0.05873
871.001	-0.10555	0.06257
872.001	-0.10439	0.06646
873.001	-0.10323	0.07039
874.001	-0.10206	0.07437
875.001	-0.1009	0.07839
876.001	-0.09973	0.08246
877.001	-0.09855	0.08657
878.001	-0.09738	0.09073
879.001	-0.0962	0.09493
880.001	-0.09502	0.09918
881.001	-0.09384	0.10348
882.001	-0.09266	0.10782
883.001	-0.09147	0.11222
884.001	-0.09029	0.11666
885.001	-0.0891	0.12115
886.001	-0.0879	0.12569
887.001	-0.08671	0.13028
888.001	-0.08551	0.13492
889.001	-0.08431	0.13961
890.001	-0.08311	0.14435
891.001	-0.08191	0.14914
892.001	-0.08071	0.15399
893.001	-0.0795	0.15889
894.001	-0.0783	0.16384
895.001	-0.07709	0.16884
896.001	-0.07588	0.1739
897.001	-0.07466	0.17901
898.001	-0.07345	0.18418
899.001	-0.07223	0.1894
900.001	-0.07102	0.19468
901.001	-0.0698	0.20001
902.001	-0.06858	0.20541
903.001	-0.06736	0.21086
904.001	-0.06614	0.21637
905.001	-0.06491	0.22193
906.001	-0.06369	0.22756
907.001	-0.06246	0.23325
908.001	-0.06124	0.23899
909.001	-0.06001	0.2448
910.001	-0.05878	0.25067
911.001	-0.05755	0.2566
912.001	-0.05632	0.2626
913.001	-0.05509	0.26866
914.001	-0.05386	0.27478
915.001	-0.05263	0.28097
916.001	-0.0514	0.28723
917.001	-0.05016	0.29355
918.001	-0.04893	0.29993
919.001	-0.04769	0.30639
920.001	-0.04646	0.31291
921.001	-0.04523	0.3195
922.001	-0.04399	0.32616
923.001	-0.04275	0.3329
924.001	-0.04152	0.3397
925.001	-0.04028	0.34657
926.001	-0.03905	0.35352
927.001	-0.03781	0.36054
928.001	-0.03658	0.36764
929.001	-0.03534	0.37481
930.001	-0.03411	0.38206
931.001	-0.03288	0.38938
932.001	-0.03164	0.39678
933.001	-0.03041	0.40426
934.001	-0.02918	0.41182
935.001	-0.02795	0.41946
936.001	-0.02672	0.42718
937.001	-0.02549	0.43499
938.001	-0.02426	0.44287
939.001	-0.02303	0.45084
940.001	-0.0218	0.4589
941.001	-0.02058	0.46704
942.001	-0.01935	0.47526
943.001	-0.01813	0.48358
944.001	-0.01691	0.49198
945.001	-0.01569	0.50048
946.001	-0.01447	0.50906
947.001	-0.01325	0.51774
948.001	-0.01204	0.52651
949.001	-0.01082	0.53537
950.001	-0.00961	0.54433
951.001	-0.0084	0.55339
952.001	-0.00719	0.56254
953.001	-0.00599	0.5718
954.001	-0.00479	0.58115
955.001	-0.00359	0.59061
956.001	-0.00239	0.60017
957.001	-0.00119	0.60983
958.001	0	0.6196
959.001	0.00119	0.62947
960.001	0.00238	0.63946
961.001	0.00356	0.64955
962.001	0.00474	0.65976
963.001	0.00592	0.67007
964.001	0.0071	0.68051
965.001	0.00827	0.69105
966.001	0.00944	0.70172
967.001	0.0106	0.7125
968.001	0.01176	0.72341
969.001	0.01292	0.73443
970.001	0.01407	0.74558
971.001	0.01522	0.75686
972.001	0.01636	0.76826
973.001	0.01751	0.7798
974.001	0.01864	0.79146
975.001	0.01977	0.80326
976.001	0.0209	0.81519
977.001	0.02202	0.82727
978.001	0.02314	0.83948
979.001	0.02425	0.85183
980.001	0.02536	0.86432
981.001	0.02646	0.87696
982.001	0.02756	0.88975
983.001	0.02865	0.90269
984.001	0.02974	0.91579
985.001	0.03082	0.92904
986.001	0.03189	0.94244
987.001	0.03296	0.95601
988.001	0.03403	0.96974
989.001	0.03508	0.98364
990.001	0.03613	0.99771
991.001	0.03718	1.01194
992.001	0.03821	1.02636
993.001	0.03924	1.04095
994.001	0.04027	1.05572
995.001	0.04129	1.07068
996.001	0.0423	1.08582
997.001	0.0433	1.10116
998.001	0.04429	1.11669
999.001	0.04528	1.13242
1000.001	0.04626	1.14835
1001.001	0.04723	1.16449
1002.001	0.0482	1.18083
1003.001	0.04915	1.1974
1004.001	0.0501	1.21418
1005.001	0.05104	1.23119
1006.001	0.05197	1.24842
1007.001	0.0529	1.26589
1008.001	0.05381	1.2836
1009.001	0.05472	1.30155
1010.001	0.05561	1.31974
1011.001	0.0565	1.3382
1012.001	0.05738	1.35691
1013.001	0.05825	1.37589
1014.001	0.05911	1.39514
1015.001	0.05996	1.41468
1016.001	0.0608	1.43449
1017.001	0.06163	1.45461
1018.001	0.06246	1.47502
1019.001	0.06327	1.49574
1020.001	0.06407	1.51678
1021.001	0.06486	1.53814
1022.001	0.06564	1.55984
1023.001	0.06642	1.58189
1024.001	0.06718	1.60428
1025.001	0.06793	1.62704
1026.001	0.06867	1.65018
1027.001	0.0694	1.6737
1028.001	0.07012	1.69762
1029.001	0.07084	1.72196
1030.001	0.07154	1.74672
1031.001	0.07223	1.77191
1032.001	0.07291	1.79757
1033.001	0.07358	1.82369
1034.001	0.07425	1.8503
1035.001	0.0749	1.87742
1036.001	0.07554	1.90507
1037.001	0.07618	1.93326
1038.001	0.07681	1.96202
1039.001	0.07742	1.99138
1040.001	0.07804	2.02136
1041.001	0.07864	2.05199
1042.001	0.07924	2.08329
1043.001	0.07984	2.11531
1044.001	0.08042	2.14807
1045.001	0.08101	2.18163
1046.001	0.0816	2.21601
1047.001	0.08218	2.25128
1048.001	0.08276	2.28747
1049.001	0.08335	2.32466
1050.001	0.08394	2.3629
1051.001	0.08454	2.40227
1052.001	0.08516	2.44285
1053.001	0.08578	2.48473
1054.001	0.08643	2.52803
1055.001	0.0871	2.57286
1056.001	0.0878	2.61938
1057.001	0.08854	2.66775
1058.001	0.08932	2.71817
1059.001	0.09017	2.77089
1060.001	0.09108	2.82621
1061.001	0.0921	2.8845
1062.001	0.09322	2.94624
1063.001	0.09451	3.01206
1064.001	0.09598	3.08282
1065.001	0.09773	3.15975
1066.001	0.09985	3.2447
1067.001	0.10253	3.34076
1068.001	0.10612	3.45378
1069.001	0.11151	3.59821
1070.001	0.12396	3.85689
1071.001	-0.20376	3.99997
1072.001	-0.36077	4.01629
1073.001	-0.48147	4.02999
1074.001	-0.58426	4.04232
1075.001	-0.67593	4.05373
1076.001	-0.75986	4.06446
1077.001	-0.83803	4.07464
1078.001	-0.91172	4.08438
1079.001	-0.9818	4.09373
1080.001	-1.04892	4.10274
1081.001	-1.11354	4.11144
1082.001	-1.17604	4.11986
1083.001	-1.2367	4.12802
1084.001	-1.29576	4.13595
1085.001	-1.35341	4.14364
1086.001	-1.40981	4.15113
1087.001	-1.46509	4.15841
1088.001	-1.51937	4.1655
1089.001	-1.57276	4.17241
1090.001	-1.62532	4.17913
1091.001	-1.67714	4.18568
1092.001	-1.72829	4.19206
1093.001	-1.77882	4.19828
1094.001	-1.82878	4.20434
1095.001	-1.87822	4.21024
1096.001	-1.92718	4.21598
1097.001	-1.9757	4.22158
1098.001	-2.02381	4.22702
1099.001	-2.07154	4.23232
1100.001	-2.11892	4.23747
1101.001	-2.16598	4.24248
1102.001	-2.21274	4.24735
1103.001	-2.25922	4.25208
1104.001	-2.30543	4.25667
1105.001	-2.35141	4.26112
1106.001	-2.39716	4.26544
1107.001	-2.44271	4.26962
1108.001	-2.48806	4.27366
1109.001	-2.53323	4.27757
1110.001	-2.57824	4.28135
1111.001	-2.62309	4.285
1112.001	-2.6678	4.28851
1113.001	-2.71237	4.29189
1114.001	-2.75682	4.29514
1115.001	-2.80116	4.29826
1116.001	-2.84539	4.30124
1117.001	-2.88953	4.3041
1118.001	-2.93357	4.30683
1119.001	-2.97754	4.30942
1120.001	-3.02143	4.31188
1121.001	-3.06525	4.31422
1122.001	-3.10901	4.31642
1123.001	-3.15272	4.3185
1124.001	-3.19637	4.32044
1125.001	-3.23998	4.32225
1126.001	-3.28355	4.32393
1127.001	-3.32709	4.32548
1128.001	-3.3706	4.3269
1129.001	-3.41408	4.32819
1130.001	-3.45754	4.32935
1131.001	-3.50099	4.33037
1132.001	-3.54442	4.33126
1133.001	-3.58784	4.33203
1134.001	-3.63126	4.33265
1135.001	-3.67467	4.33315
1136.001	-3.71809	4.33351
1137.001	-3.76151	4.33374
1138.001	-3.80494	4.33384
1139.001	-3.84838	4.3338
1140.001	-3.89183	4.33363
1141.001	-3.9353	4.33332
1142.001	-3.97879	4.33288
1143.001	-4.02229	4.3323
1144.001	-4.06582	4.33158
1145.001	-4.10938	4.33073
1146.001	-4.15297	4.32974
1147.001	-4.19658	4.32861
1148.001	-4.24023	4.32735
1149.001	-4.28392	4.32595
1150.001	-4.32764	4.3244
1151.001	-4.37139	4.32272
1152.001	-4.41519	4.3209
1153.001	-4.45903	4.31894
1154.001	-4.50292	4.31683
1155.001	-4.54685	4.31458
1156.001	-4.59082	4.3122
1157.001	-4.63485	4.30966
1158.001	-4.67892	4.30699
1159.001	-4.72305	4.30417
1160.001	-4.76723	4.3012
1161.001	-4.81146	4.2981
1162.001	-4.85575	4.29484
1163.001	-4.9001	4.29144
1164.001	-4.94451	4.28789
1165.001	-4.98897	4.28419
1166.001	-5.0335	4.28034
1167.001	-5.07809	4.27635
1168.001	-5.12274	4.2722
1169.001	-5.16745	4.26791
1170.001	-5.21223	4.26346
1171.001	-5.25708	4.25886
1172.001	-5.30199	4.25411
1173.001	-5.34697	4.2492
1174.001	-5.39202	4.24414
1175.001	-5.43715	4.23893
1176.001	-5.48234	4.23356
1177.001	-5.5276	4.22803
1178.001	-5.57294	4.22235
1179.001	-5.61835	4.21651
1180.001	-5.66383	4.21051
1181.001	-5.70939	4.20436
1182.001	-5.75503	4.19804
1183.001	-5.80074	4.19156
1184.001	-5.84653	4.18492
1185.001	-5.89239	4.17812
1186.001	-5.93834	4.17115
1187.001	-5.98437	4.16402
1188.001	-6.03047	4.15673
1189.001	-6.07666	4.14927
1190.001	-6.12292	4.14165
1191.001	-6.16927	4.13385
1192.001	-6.21571	4.1259
1193.001	-6.26222	4.11777
1194.001	-6.30882	4.10947
1195.001	-6.3555	4.101
1196.001	-6.40227	4.09236
1197.001	-6.44912	4.08355
1198.001	-6.49606	4.07457
1199.001	-6.54309	4.06541
1200.001	-6.5902	4.05608
1201.001	-6.6374	4.04657
1202.001	-6.68468	4.03688
1203.001	-6.73206	4.02702
1204.001	-6.77952	4.01698
1205.001	-6.82707	4.00677
1206.001	-6.87471	3.99637
1207.001	-6.92244	3.98579
1208.001	-6.97026	3.97503
1209.001	-7.01817	3.96409
1210.001	-7.06617	3.95296
1211.001	-7.11427	3.94165
1212.001	-7.16245	3.93016
1213.001	-7.21073	3.91847
1214.001	-7.2591	3.90661
1215.001	-7.30756	3.89455
1216.001	-7.35611	3.8823
1217.001	-7.40476	3.86987
1218.001	-7.4535	3.85724
1219.001	-7.50233	3.84442
1220.001	-7.55126	3.83141
1221.001	-7.60029	3.81821
1222.001	-7.6494	3.80481
1223.001	-7.69861	3.79121
1224.001	-7.74792	3.77742
1225.001	-7.79732	3.76343
1226.001	-7.84682	3.74924
1227.001	-7.89641	3.73485
1228.001	-7.9461	3.72026
1229.001	-7.99588	3.70547
1230.001	-8.04577	3.69048
1231.001	-8.09574	3.67528
1232.001	-8.14582	3.65987
1233.001	-8.19599	3.64427
1234.001	-8.24625	3.62845
1235.001	-8.29662	3.61243
1236.001	-8.34708	3.59619
1237.001	-8.39764	3.57975
1238.001	-8.4483	3.5631
1239.001	-8.49905	3.54623
1240.001	-8.5499	3.52915
1241.001	-8.60085	3.51186
1242.001	-8.6519	3.49435
1243.001	-8.70305	3.47662
1244.001	-8.75429	3.45868
1245.001	-8.80564	3.44052
1246.001	-8.85708	3.42214
1247.001	-8.90862	3.40353
1248.001	-8.96026	3.38471
1249.001	-9.01199	3.36566
1250.001	-9.06383	3.34639
1251.001	-9.11576	3.32689
1252.001	-9.1678	3.30717
1253.001	-9.21993	3.28721
1254.001	-9.27216	3.26703
1255.001	-9.32449	3.24662
1256.001	-9.37692	3.22598
1257.001	-9.42945	3.2051
1258.001	-9.48208	3.18399
1259.001	-9.5348	3.16265
1260.001	-9.58763	3.14107
1261.001	-9.64055	3.11925
1262.001	-9.69358	3.0972
1263.001	-9.7467	3.07491
1264.001	-9.79992	3.05237
1265.001	-9.85324	3.02959
1266.001	-9.90666	3.00657
1267.001	-9.96018	2.98331
1268.001	-10.0138	2.9598
1269.001	-10.06751	2.93604
1270.001	-10.12133	2.91203
1271.001	-10.17524	2.88778
1272.001	-10.22926	2.86327
1273.001	-10.28337	2.83851
1274.001	-10.33758	2.8135
1275.001	-10.39189	2.78823
1276.001	-10.44629	2.76271
1277.001	-10.5008	2.73693
1278.001	-10.5554	2.71089
1279.001	-10.6101	2.6846
1280.001	-10.6649	2.65804
1281.001	-10.7198	2.63122
1282.001	-10.7748	2.60413
1283.001	-10.82989	2.57678
1284.001	-10.88508	2.54917
1285.001	-10.94037	2.52128
1286.001	-10.99576	2.49313
1287.001	-11.05124	2.46471
1288.001	-11.10682	2.43601
1289.001	-11.1625	2.40704
1290.001	-11.21827	2.3778
1291.001	-11.27415	2.34828
1292.001	-11.33011	2.31849
1293.001	-11.38618	2.28841
1294.001	-11.44234	2.25806
1295.001	-11.49859	2.22742
1296.001	-11.55495	2.1965
1297.001	-11.61139	2.16529
1298.001	-11.66794	2.1338
1299.001	-11.72458	2.10203
1300.001	-11.78131	2.06996
1301.001	-11.83814	2.0376
1302.001	-11.89506	2.00496
1303.001	-11.95208	1.97201
1304.001	-12.00919	1.93878
1305.001	-12.06639	1.90524
1306.001	-12.12369	1.87141
1307.001	-12.18109	1.83729
1308.001	-12.23857	1.80286
1309.001	-12.29615	1.76812
1310.001	-12.35382	1.73309
1311.001	-12.41158	1.69775
1312.001	-12.46944	1.6621
1313.001	-12.52739	1.62614
1314.001	-12.58543	1.58988
1315.001	-12.64356	1.5533
1316.001	-12.70178	1.51641
1317.001	-12.76009	1.4792
1318.001	-12.8185	1.44168
1319.001	-12.87699	1.40384
1320.001	-12.93557	1.36568
1321.001	-12.99424	1.3272
1322.001	-13.05301	1.2884
1323.001	-13.11186	1.24927
1324.001	-13.1708	1.20982
1325.001	-13.22982	1.17003
1326.001	-13.28894	1.12992
1327.001	-13.34814	1.08948
1328.001	-13.40743	1.04871
1329.001	-13.46681	1.0076
1330.001	-13.52627	0.96616
1331.001	-13.58582	0.92438
1332.001	-13.64545	0.88225
1333.001	-13.70517	0.83979
1334.001	-13.76497	0.79699
1335.001	-13.82486	0.75384
1336.001	-13.88483	0.71034
1337.001	-13.94489	0.6665
1338.001	-14.00503	0.6223
1339.001	-14.06525	0.57775
1340.001	-14.12556	0.53286
1341.001	-14.18594	0.4876
1342.001	-14.24641	0.44199
1343.001	-14.30696	0.39602
1344.001	-14.36758	0.34969
1345.001	-14.42829	0.30299
1346.001	-14.48908	0.25593
1347.001	-14.54995	0.20851
1348.001	-14.61089	0.16072
1349.001	-14.67192	0.11255
1350.001	-14.73302	0.06402
1351.001	-14.7942	0.01511
1352.001	-14.85545	-0.03417
1353.001	-14.91678	-0.08383
1354.001	-14.97819	-0.13387
1355.001	-15.03967	-0.1843
1356.001	-15.10123	-0.2351
1357.001	-15.16285	-0.28629
1358.001	-15.22456	-0.33787
1359.001	-15.28633	-0.38984
1360.001	-15.34818	-0.4422
1361.001	-15.4101	-0.49495
1362.001	-15.47209	-0.54809
1363.001	-15.53415	-0.60164
1364.001	-15.59628	-0.65558
1365.001	-15.65848	-0.70993
1366.001	-15.72074	-0.76468
1367.001	-15.78308	-0.81983
1368.001	-15.84548	-0.87539
1369.001	-15.90795	-0.93136
1370.001	-15.97049	-0.98774
1371.001	-16.03309	-1.04454
1372.001	-16.09575	-1.10175
1373.001	-16.15848	-1.15938
1374.001	-16.22127	-1.21743
1375.001	-16.28413	-1.27591
1376.001	-16.34704	-1.3348
1377.001	-16.41002	-1.39413
1378.001	-16.47306	-1.45388
1379.001	-16.53616	-1.51407
1380.001	-16.59931	-1.57468
1381.001	-16.66253	-1.63574
1382.001	-16.7258	-1.69723
1383.001	-16.78913	-1.75916
1384.001	-16.85252	-1.82153
1385.001	-16.91596	-1.88435
1386.001	-16.97945	-1.94762
1387.001	-17.043	-2.01133
1388.001	-17.1066	-2.0755
1389.001	-17.17025	-2.14012
1390.001	-17.23396	-2.2052
1391.001	-17.29771	-2.27073
1392.001	-17.36151	-2.33673
1393.001	-17.42536	-2.40319
1394.001	-17.48926	-2.47011
1395.001	-17.55321	-2.53751
1396.001	-17.6172	-2.60537
1397.001	-17.68124	-2.67371
1398.001	-17.74532	-2.74252
1399.001	-17.80945	-2.81182
1400.001	-17.87361	-2.88159
1401.001	-17.93782	-2.95184
1402.001	-18.00207	-3.02258
1403.001	-18.06636	-3.09381
1404.001	-18.13068	-3.16553
1405.001	-18.19505	-3.23775
1406.001	-18.25945	-3.31046
1407.001	-18.32388	-3.38366
1408.001	-18.38835	-3.45737
1409.001	-18.45286	-3.53159
1410.001	-18.51739	-3.6063
1411.001	-18.58196	-3.68153
1412.001	-18.64656	-3.75727
1413.001	-18.71119	-3.83353
1414.001	-18.77584	-3.9103
1415.001	-18.84052	-3.98759
1416.001	-18.90523	-4.0654
1417.001	-18.96997	-4.14374
1418.001	-19.03472	-4.22261
1419.001	-19.0995	-4.30201
1420.001	-19.1643	-4.38194
1421.001	-19.22912	-4.46241
1422.001	-19.29396	-4.54342
1423.001	-19.35882	-4.62497
1424.001	-19.42369	-4.70707
1425.001	-19.48858	-4.78971
1426.001	-19.55349	-4.87291
1427.001	-19.6184	-4.95666
1428.001	-19.68333	-5.04097
1429.001	-19.74827	-5.12583
1430.001	-19.81322	-5.21127
1431.001	-19.87817	-5.29726
1432.001	-19.94314	-5.38383
1433.001	-20.0081	-5.47096
1434.001	-20.07308	-5.55868
1435.001	-20.13805	-5.64697
1436.001	-20.20302	-5.73584
1437.001	-20.268	-5.8253
1438.001	-20.33297	-5.91534
1439.001	-20.39794	-6.00598
1440.001	-20.4629	-6.09721
1441.001	-20.52786	-6.18904
1442.001	-20.59281	-6.28147
1443.001	-20.65776	-6.3745
1444.001	-20.72269	-6.46814
1445.001	-20.78761	-6.56239
1446.001	-20.85251	-6.65726
1447.001	-20.9174	-6.75274
1448.001	-20.98228	-6.84884
1449.001	-21.04713	-6.94557
1450.001	-21.11197	-7.04292
1451.001	-21.17679	-7.14091
1452.001	-21.24158	-7.23953
1453.001	-21.30634	-7.33878
1454.001	-21.37109	-7.43868
1455.001	-21.4358	-7.53923
1456.001	-21.50048	-7.64042
1457.001	-21.56513	-7.74226
1458.001	-21.62975	-7.84477
1459.001	-21.69433	-7.94793
1460.001	-21.75888	-8.05175
1461.001	-21.82339	-8.15624
1462.001	-21.88785	-8.2614
1463.001	-21.95228	-8.36724
1464.001	-22.01666	-8.47375
1465.001	-22.081	-8.58095
1466.001	-22.14528	-8.68883
1467.001	-22.20952	-8.7974
1468.001	-22.2737	-8.90667
1469.001	-22.33784	-9.01663
1470.001	-22.40191	-9.12729
1471.001	-22.46593	-9.23866
1472.001	-22.52989	-9.35074
1473.001	-22.59379	-9.46354
1474.001	-22.65762	-9.57705
1475.001	-22.72139	-9.69128
1476.001	-22.78509	-9.80624
1477.001	-22.84872	-9.92193
1478.001	-22.91227	-10.03835
1479.001	-22.97576	-10.15551
1480.001	-23.03916	-10.27341
1481.001	-23.10249	-10.39207
1482.001	-23.16573	-10.51147
1483.001	-23.2289	-10.63163
1484.001	-23.29197	-10.75255
1485.001	-23.35496	-10.87423
1486.001	-23.41786	-10.99668
1487.001	-23.48066	-11.11991
1488.001	-23.54337	-11.24391
1489.001	-23.60598	-11.3687
1490.001	-23.66849	-11.49427
1491.001	-23.7309	-11.62064
1492.001	-23.79321	-11.7478
1493.001	-23.8554	-11.87577
1494.001	-23.91749	-12.00454
1495.001	-23.97946	-12.13412
1496.001	-24.04132	-12.26452
1497.001	-24.10306	-12.39574
1498.001	-24.16468	-12.52778
1499.001	-24.22617	-12.66065

==> anc/plot_PV2R_real_vs_full_meta_prime.pdf/PV2R_fixed_Eta_all.dat <==
M	Ms	L	GL2	KL5	m0	ms0	Meta
250.	403.711	808.535	1.29685	89.3084	5.55069	156.091	1036.58
251.	403.474	805.152	1.26286	91.5064	5.58841	156.831	1028.32
252.	403.204	801.833	1.22725	93.7984	5.62578	157.562	1020.58
253.	402.897	798.579	1.18991	96.1907	5.6628	158.284	1013.3
254.	402.553	795.386	1.15071	98.6907	5.69949	158.996	1006.42
255.	402.169	792.255	1.10951	101.306	5.73583	159.7	999.907
256.	401.743	789.182	1.06618	104.046	5.77182	160.395	993.713
257.	401.273	786.167	1.02053	106.92	5.80748	161.081	987.8
258.	400.755	783.209	0.972396	109.938	5.84279	161.758	982.136
259.	400.187	780.305	0.921561	113.114	5.87777	162.427	976.688
260.	399.565	777.455	0.867797	116.46	5.9124	163.087	971.429
261.	398.886	774.658	0.810844	119.992	5.9467	163.739	966.333
262.	398.146	771.913	0.750409	123.727	5.98067	164.382	961.373
263.	397.341	769.217	0.686156	127.687	6.0143	165.018	956.527
264.	396.466	766.57	0.617705	131.892	6.0476	165.645	951.773
265.	395.515	763.972	0.544615	136.37	6.08056	166.264	947.086
266.	394.483	761.42	0.466378	141.151	6.1132	166.876	942.447
267.	393.363	758.914	0.382401	146.272	6.14551	167.479	937.832
268.	392.147	756.453	0.291985	151.773	6.17749	168.075	933.219
269.	390.826	754.035	0.194302	157.706	6.20914	168.664	928.584
270.	389.391	751.661	0.0883599	164.131	6.24047	169.245	923.903
271.	387.83	749.328	-0.0270469	171.121	6.27148	169.819	919.149
272.	386.128	747.036	-0.153398	178.767	6.30217	170.386	914.292
273.	384.27	744.785	-0.29254	187.182	6.33254	170.947	909.298
274.	382.236	742.573	-0.446818	196.51	6.3626	171.5	904.129
275.	404.383	740.399	0.327883	149.538	6.39234	172.025	945.778
276.	411.959	738.263	0.521773	138.141	6.42176	172.577	959.678
277.	417.427	736.163	0.642975	131.16	6.45088	173.123	969.461
278.	421.869	734.1	0.730982	126.19	6.47968	173.662	977.21
279.	425.688	732.072	0.799755	122.384	6.50818	174.194	983.705
280.	429.084	730.078	0.855950	119.34	6.53637	174.72	989.336
281.	432.171	728.119	0.903279	116.832	6.56426	175.238	994.33
282.	435.021	726.192	0.944031	114.723	6.59185	175.749	998.832
283.	437.684	724.298	0.979716	112.921	6.61914	176.253	1002.94
284.	440.195	722.436	1.01139	111.363	6.64613	176.75	1006.73
285.	442.58	720.605	1.0398	110.002	6.67282	177.241	1010.26
286.	444.858	718.805	1.06552	108.806	6.69922	177.725	1013.55
287.	447.044	717.035	1.08899	107.748	6.72533	178.202	1016.66
288.	449.152	715.294	1.11055	106.807	6.75115	178.673	1019.59
289.	451.189	713.582	1.13046	105.967	6.77668	179.137	1022.39
290.	453.166	711.898	1.14895	105.215	6.80193	179.595	1025.05
291.	455.088	710.241	1.16619	104.54	6.82689	180.047	1027.6
292.	456.96	708.612	1.18233	103.932	6.85158	180.492	1030.05
293.	458.789	707.01	1.1975	103.386	6.87598	180.931	1032.4
294.	460.578	705.434	1.21181	102.893	6.9001	181.364	1034.68
295.	462.33	703.883	1.22534	102.45	6.92395	181.791	1036.89
296.	464.05	702.357	1.23817	102.05	6.94753	182.213	1039.03
297.	465.738	700.856	1.25038	101.69	6.97084	182.628	1041.11
298.	467.398	699.38	1.26201	101.367	6.99387	183.037	1043.14
299.	469.032	697.927	1.27312	101.076	7.01664	183.441	1045.12
300.	470.643	696.497	1.28375	100.817	7.03915	183.839	1047.06
301.	472.23	695.09	1.29395	100.586	7.06139	184.232	1048.95
302.	473.796	693.706	1.30375	100.38	7.08337	184.618	1050.82
303.	475.343	692.344	1.31318	100.199	7.1051	185.	1052.64
304.	476.872	691.003	1.32227	100.04	7.12656	185.376	1054.44
305.	478.383	689.684	1.33105	99.9016	7.14777	185.746	1056.22
306.	479.878	688.385	1.33953	99.7828	7.16874	186.111	1057.96
307.	481.357	687.107	1.34774	99.6821	7.18945	186.471	1059.69
308.	482.822	685.849	1.35571	99.5983	7.20991	186.826	1061.39
309.	484.274	684.611	1.36343	99.5305	7.23012	187.176	1063.08
310.	485.712	683.392	1.37094	99.4776	7.25009	187.52	1064.75
311.	487.138	682.193	1.37825	99.4388	7.26982	187.86	1066.4
312.	488.552	681.012	1.38536	99.4133	7.28931	188.195	1068.04
313.	489.955	679.849	1.39229	99.4002	7.30856	188.524	1069.67
314.	491.348	678.705	1.39906	99.399	7.32758	188.849	1071.29
315.	492.73	677.578	1.40567	99.409	7.34636	189.169	1072.9
316.	494.103	676.469	1.41212	99.4296	7.36491	189.484	1074.49
317.	495.466	675.377	1.41844	99.4602	7.38323	189.795	1076.09
318.	496.821	674.302	1.42463	99.5004	7.40132	190.101	1077.67
319.	498.167	673.244	1.4307	99.5497	7.41918	190.402	1079.25
320.	499.504	672.202	1.43664	99.6076	7.43682	190.699	1080.82
321.	500.834	671.176	1.44248	99.6737	7.45424	190.991	1082.39
322.	502.157	670.166	1.44822	99.7477	7.47144	191.279	1083.95
323.	503.472	669.171	1.45385	99.8292	7.48842	191.563	1085.51
324.	504.78	668.191	1.45939	99.9178	7.50518	191.842	1087.07
325.	506.082	667.227	1.46485	100.013	7.52173	192.117	1088.62
326.	507.377	666.277	1.47022	100.115	7.53807	192.388	1090.18
327.	508.666	665.342	1.47551	100.224	7.55419	192.654	1091.73
328.	509.949	664.421	1.48073	100.338	7.57011	192.916	1093.28
329.	511.226	663.514	1.48587	100.458	7.58582	193.175	1094.83
330.	512.497	662.621	1.49095	100.583	7.60133	193.429	1096.38
331.	513.763	661.742	1.49597	100.714	7.61663	193.679	1097.93
332.	515.023	660.876	1.50093	100.85	7.63173	193.925	1099.49
333.	516.279	660.023	1.50582	100.991	7.64663	194.167	1101.04
334.	517.529	659.183	1.51067	101.136	7.66133	194.406	1102.59
335.	518.775	658.356	1.51546	101.286	7.67584	194.64	1104.15
336.	520.016	657.541	1.52021	101.44	7.69015	194.871	1105.7
337.	521.252	656.739	1.5249	101.598	7.70427	195.098	1107.26
338.	522.484	655.949	1.52956	101.761	7.7182	195.321	1108.82
339.	523.712	655.171	1.53417	101.927	7.73194	195.541	1110.38
340.	524.936	654.405	1.53874	102.097	7.74549	195.757	1111.95
341.	526.155	653.65	1.54328	102.271	7.75886	195.97	1113.51
342.	527.371	652.907	1.54778	102.448	7.77205	196.179	1115.08
343.	528.583	652.175	1.55225	102.628	7.78505	196.384	1116.66
344.	529.791	651.455	1.55668	102.812	7.79787	196.586	1118.23
345.	530.995	650.745	1.56109	102.998	7.81051	196.784	1119.81
346.	532.196	650.046	1.56546	103.188	7.82298	196.98	1121.39
347.	533.393	649.357	1.56981	103.381	7.83527	197.171	1122.98
348.	534.587	648.679	1.57414	103.576	7.84739	197.36	1124.56
349.	535.778	648.011	1.57844	103.774	7.85933	197.545	1126.16
350.	536.965	647.354	1.58271	103.975	7.87111	197.727	1127.75
351.	538.149	646.706	1.58697	104.178	7.88271	197.906	1129.35
352.	539.33	646.068	1.59121	104.383	7.89415	198.081	1130.95
353.	540.508	645.44	1.59542	104.591	7.90542	198.254	1132.55
354.	541.683	644.822	1.59962	104.801	7.91653	198.423	1134.16
355.	542.855	644.212	1.60381	105.014	7.92748	198.589	1135.77
356.	544.025	643.613	1.60797	105.228	7.93826	198.753	1137.39
357.	545.191	643.022	1.61213	105.445	7.94889	198.913	1139.01
358.	546.355	642.44	1.61626	105.663	7.95935	199.07	1140.63
359.	547.516	641.867	1.62039	105.884	7.96966	199.225	1142.26
360.	548.675	641.303	1.62451	106.106	7.97982	199.376	1143.89
361.	549.831	640.748	1.62861	106.33	7.98982	199.525	1145.52
362.	550.984	640.201	1.6327	106.556	7.99967	199.671	1147.16
363.	552.135	639.662	1.63679	106.783	8.00937	199.814	1148.8
364.	553.284	639.132	1.64086	107.013	8.01892	199.954	1150.45
365.	554.43	638.61	1.64493	107.243	8.02832	200.091	1152.1
366.	555.574	638.096	1.649	107.475	8.03758	200.226	1153.75
367.	556.715	637.59	1.65305	107.709	8.04669	200.358	1155.4
368.	557.854	637.091	1.6571	107.944	8.05566	200.488	1157.06
369.	558.991	636.601	1.66115	108.18	8.06448	200.615	1158.73
370.	560.126	636.118	1.66519	108.418	8.07317	200.739	1160.39
371.	561.259	635.642	1.66923	108.657	8.08171	200.86	1162.07
372.	562.389	635.174	1.67326	108.897	8.09012	200.98	1163.74
373.	563.518	634.714	1.6773	109.139	8.09839	201.096	1165.42
374.	564.644	634.26	1.68133	109.381	8.10652	201.21	1167.1
375.	565.769	633.813	1.68536	109.625	8.11452	201.322	1168.78
376.	566.891	633.374	1.68939	109.869	8.12239	201.431	1170.47
377.	568.011	632.941	1.69342	110.115	8.13013	201.538	1172.16
378.	569.13	632.516	1.69745	110.362	8.13773	201.643	1173.86
379.	570.246	632.097	1.70148	110.609	8.14521	201.745	1175.56
380.	571.361	631.684	1.70552	110.858	8.15256	201.845	1177.26
381.	572.474	631.279	1.70955	111.107	8.15978	201.942	1178.96
382.	573.585	630.879	1.71359	111.357	8.16688	202.038	1180.67
383.	574.694	630.486	1.71763	111.608	8.17385	202.131	1182.38
384.	575.801	630.1	1.72167	111.86	8.1807	202.222	1184.1
385.	576.907	629.719	1.72572	112.113	8.18743	202.31	1185.82
386.	578.01	629.345	1.72977	112.366	8.19403	202.397	1187.54
387.	579.112	628.977	1.73382	112.62	8.20052	202.481	1189.26
388.	580.213	628.615	1.73788	112.875	8.20689	202.563	1190.99
389.	581.312	628.258	1.74195	113.13	8.21315	202.643	1192.72
390.	582.409	627.908	1.74602	113.386	8.21928	202.721	1194.45
391.	583.504	627.563	1.7501	113.642	8.22531	202.797	1196.19
392.	584.598	627.224	1.75418	113.899	8.23122	202.871	1197.93
393.	585.69	626.89	1.75827	114.156	8.23701	202.943	1199.67
394.	586.78	626.562	1.76237	114.414	8.2427	203.013	1201.42
395.	587.869	626.24	1.76647	114.672	8.24827	203.081	1203.16
396.	588.957	625.923	1.77059	114.931	8.25374	203.147	1204.91
397.	590.043	625.611	1.77471	115.19	8.2591	203.211	1206.67
398.	591.127	625.305	1.77884	115.45	8.26435	203.274	1208.42
399.	592.21	625.003	1.78297	115.71	8.26949	203.334	1210.18
400.	593.291	624.707	1.78712	115.97	8.27453	203.393	1211.94
401.	594.371	624.416	1.79127	116.231	8.27947	203.449	1213.71
402.	595.45	624.13	1.79544	116.492	8.2843	203.504	1215.47
403.	596.527	623.849	1.79961	116.753	8.28903	203.557	1217.24
404.	597.602	623.573	1.8038	117.014	8.29366	203.608	1219.01
405.	598.676	623.302	1.80799	117.276	8.29819	203.658	1220.79
406.	599.749	623.035	1.8122	117.538	8.30262	203.706	1222.56
407.	600.82	622.773	1.81642	117.8	8.30695	203.752	1224.34
408.	601.89	622.516	1.82064	118.062	8.31119	203.796	1226.12
409.	602.959	622.263	1.82488	118.324	8.31533	203.839	1227.9
410.	604.026	622.015	1.82913	118.587	8.31938	203.88	1229.69
411.	605.091	621.771	1.8334	118.849	8.32333	203.919	1231.47
412.	606.156	621.532	1.83767	119.112	8.32718	203.957	1233.26
413.	607.219	621.297	1.84196	119.375	8.33095	203.993	1235.06
414.	608.281	621.067	1.84626	119.638	8.33462	204.027	1236.85
415.	609.341	620.841	1.85057	119.9	8.33821	204.06	1238.64
416.	610.4	620.619	1.85489	120.163	8.3417	204.092	1240.44
417.	611.458	620.401	1.85923	120.426	8.34511	204.122	1242.24
418.	612.515	620.187	1.86358	120.689	8.34842	204.15	1244.04
419.	613.57	619.978	1.86795	120.952	8.35166	204.177	1245.84
420.	614.624	619.772	1.87233	121.214	8.3548	204.202	1247.65
421.	615.677	619.571	1.87672	121.477	8.35786	204.226	1249.46
422.	616.728	619.373	1.88113	121.74	8.36083	204.248	1251.26
423.	617.778	619.179	1.88555	122.002	8.36373	204.269	1253.07
424.	618.827	618.989	1.88998	122.265	8.36654	204.289	1254.89
425.	619.875	618.803	1.89443	122.527	8.36926	204.307	1256.7
426.	620.921	618.621	1.8989	122.789	8.37191	204.324	1258.51
427.	621.967	618.442	1.90338	123.051	8.37447	204.339	1260.33
428.	623.011	618.267	1.90788	123.313	8.37696	204.353	1262.15
429.	624.054	618.096	1.91239	123.574	8.37937	204.366	1263.97
430.	625.095	617.929	1.91691	123.835	8.3817	204.377	1265.79
431.	626.136	617.764	1.92146	124.097	8.38395	204.387	1267.61
432.	627.175	617.604	1.92602	124.357	8.38613	204.396	1269.44
433.	628.213	617.447	1.93059	124.618	8.38823	204.403	1271.26
434.	629.25	617.293	1.93518	124.878	8.39025	204.409	1273.09
435.	630.286	617.143	1.93979	125.138	8.39221	204.414	1274.92
436.	631.32	616.996	1.94442	125.398	8.39409	204.418	1276.74
437.	632.354	616.852	1.94906	125.658	8.39589	204.42	1278.57
438.	633.386	616.712	1.95372	125.917	8.39763	204.421	1280.41
439.	634.417	616.575	1.95839	126.176	8.39929	204.421	1282.24
440.	635.447	616.441	1.96308	126.434	8.40088	204.42	1284.07
441.	636.476	616.31	1.96779	126.692	8.40241	204.418	1285.91
442.	637.504	616.182	1.97252	126.95	8.40386	204.414	1287.74
443.	638.53	616.058	1.97727	127.208	8.40525	204.409	1289.58
444.	639.556	615.936	1.98203	127.464	8.40656	204.404	1291.42
445.	640.58	615.818	1.98681	127.721	8.40782	204.397	1293.26
446.	641.603	615.703	1.99161	127.977	8.409	204.388	1295.1
447.	642.626	615.59	1.99643	128.233	8.41012	204.379	1296.94
448.	643.647	615.481	2.00126	128.488	8.41117	204.369	1298.78
449.	644.667	615.374	2.00612	128.743	8.41216	204.357	1300.62
450.	645.686	615.271	2.01099	128.997	8.41309	204.345	1302.46
451.	646.703	615.17	2.01588	129.251	8.41395	204.331	1304.31
452.	647.72	615.072	2.02079	129.505	8.41476	204.317	1306.15
453.	648.736	614.977	2.02572	129.758	8.4155	204.301	1308.
454.	649.75	614.884	2.03067	130.01	8.41617	204.285	1309.84
455.	650.764	614.795	2.03564	130.262	8.41679	204.267	1311.69
456.	651.776	614.708	2.04063	130.513	8.41735	204.248	1313.54
457.	652.787	614.623	2.04563	130.764	8.41785	204.229	1315.39
458.	653.797	614.542	2.05066	131.014	8.41829	204.208	1317.23
459.	654.807	614.463	2.0557	131.264	8.41867	204.187	1319.08
460.	655.815	614.386	2.06077	131.513	8.41899	204.164	1320.93
461.	656.822	614.312	2.06586	131.762	8.41926	204.141	1322.78
462.	657.828	614.241	2.07096	132.01	8.41947	204.116	1324.63
463.	658.833	614.172	2.07609	132.257	8.41963	204.091	1326.48
464.	659.837	614.106	2.08123	132.504	8.41973	204.065	1328.34
465.	660.84	614.042	2.0864	132.75	8.41977	204.037	1330.19
466.	661.842	613.98	2.09159	132.995	8.41977	204.009	1332.04
467.	662.842	613.921	2.0968	133.24	8.4197	203.981	1333.89
468.	663.842	613.864	2.10202	133.484	8.41959	203.951	1335.75
469.	664.841	613.81	2.10727	133.728	8.41942	203.92	1337.6
470.	665.839	613.758	2.11254	133.97	8.4192	203.889	1339.45
471.	666.835	613.708	2.11783	134.213	8.41893	203.856	1341.31
472.	667.831	613.661	2.12314	134.454	8.41861	203.823	1343.16
473.	668.826	613.616	2.12848	134.695	8.41824	203.789	1345.01
474.	669.82	613.573	2.13383	134.935	8.41781	203.754	1346.87
475.	670.812	613.532	2.13921	135.174	8.41734	203.719	1348.72
476.	671.804	613.493	2.1446	135.413	8.41682	203.682	1350.58
477.	672.795	613.457	2.15002	135.651	8.41625	203.645	1352.43
478.	673.784	613.423	2.15546	135.888	8.41564	203.607	1354.29
479.	674.773	613.391	2.16092	136.124	8.41497	203.568	1356.14
480.	675.761	613.361	2.16641	136.36	8.41426	203.529	1358.
481.	676.747	613.333	2.17191	136.595	8.41351	203.488	1359.85
482.	677.733	613.307	2.17744	136.829	8.4127	203.447	1361.71
483.	678.718	613.284	2.18299	137.062	8.41186	203.406	1363.56
484.	679.701	613.262	2.18856	137.295	8.41096	203.363	1365.42
485.	680.684	613.242	2.19415	137.527	8.41003	203.32	1367.27
486.	681.666	613.224	2.19977	137.758	8.40904	203.276	1369.13
487.	682.647	613.209	2.20541	137.988	8.40802	203.231	1370.98
488.	683.626	613.195	2.21107	138.217	8.40695	203.186	1372.83
489.	684.605	613.183	2.21675	138.446	8.40584	203.14	1374.69
490.	685.583	613.173	2.22245	138.673	8.40469	203.093	1376.54
491.	686.56	613.165	2.22818	138.9	8.40349	203.046	1378.4
492.	687.536	613.158	2.23393	139.126	8.40225	202.998	1380.25
493.	688.511	613.154	2.2397	139.351	8.40098	202.949	1382.1
494.	689.485	613.152	2.2455	139.576	8.39966	202.9	1383.96
495.	690.458	613.151	2.25132	139.799	8.3983	202.85	1385.81
496.	691.43	613.152	2.25716	140.022	8.3969	202.799	1387.66
497.	692.401	613.155	2.26302	140.243	8.39546	202.748	1389.51
498.	693.371	613.159	2.26891	140.464	8.39399	202.696	1391.37
499.	694.34	613.166	2.27482	140.684	8.39247	202.644	1393.22
500.	695.309	613.174	2.28075	140.903	8.39092	202.59	1395.07
501.	696.276	613.184	2.28671	141.121	8.38933	202.537	1396.92
502.	697.242	613.195	2.29269	141.338	8.3877	202.483	1398.77
503.	698.208	613.208	2.29869	141.554	8.38604	202.428	1400.62
504.	699.172	613.223	2.30472	141.77	8.38434	202.372	1402.47
505.	700.136	613.24	2.31077	141.984	8.3826	202.316	1404.32
506.	701.098	613.258	2.31684	142.198	8.38083	202.26	1406.17
507.	702.06	613.278	2.32294	142.41	8.37902	202.202	1408.02
508.	703.021	613.299	2.32906	142.622	8.37717	202.145	1409.86
509.	703.981	613.322	2.3352	142.832	8.3753	202.087	1411.71
510.	704.94	613.347	2.34137	143.042	8.37338	202.028	1413.56
511.	705.898	613.373	2.34756	143.251	8.37144	201.968	1415.41
512.	706.855	613.4	2.35378	143.458	8.36946	201.909	1417.25
513.	707.811	613.43	2.36001	143.665	8.36744	201.848	1419.1
514.	708.766	613.46	2.36628	143.871	8.3654	201.787	1420.94
515.	709.72	613.492	2.37256	144.076	8.36332	201.726	1422.78
516.	710.674	613.526	2.37887	144.28	8.36121	201.664	1424.63
517.	711.626	613.561	2.3852	144.482	8.35907	201.602	1426.47
518.	712.578	613.598	2.39156	144.684	8.35689	201.539	1428.31
519.	713.529	613.636	2.39794	144.885	8.35469	201.476	1430.15
520.	714.478	613.675	2.40435	145.085	8.35245	201.412	1432.
521.	715.427	613.716	2.41078	145.284	8.35019	201.347	1433.84
522.	716.375	613.759	2.41723	145.481	8.34789	201.283	1435.68
523.	717.323	613.802	2.42371	145.678	8.34556	201.217	1437.51
524.	718.269	613.848	2.43021	145.874	8.34321	201.152	1439.35
525.	719.214	613.894	2.43674	146.069	8.34082	201.086	1441.19
526.	720.158	613.942	2.44328	146.262	8.33841	201.019	1443.03
527.	721.102	613.991	2.44986	146.455	8.33596	200.952	1444.86
528.	722.045	614.042	2.45646	146.646	8.33349	200.884	1446.7
529.	722.987	614.093	2.46308	146.837	8.33099	200.817	1448.53
530.	723.927	614.147	2.46972	147.026	8.32847	200.748	1450.37
531.	724.868	614.201	2.4764	147.215	8.32591	200.679	1452.2
532.	725.807	614.257	2.48309	147.402	8.32333	200.61	1454.03
533.	726.745	614.314	2.48981	147.589	8.32072	200.541	1455.86
534.	727.682	614.372	2.49655	147.774	8.31809	200.471	1457.69
535.	728.619	614.432	2.50332	147.958	8.31543	200.4	1459.52
536.	729.555	614.492	2.51011	148.141	8.31274	200.33	1461.35
537.	730.49	614.554	2.51693	148.323	8.31003	200.258	1463.18
538.	731.424	614.617	2.52377	148.504	8.30729	200.187	1465.01
539.	732.357	614.682	2.53063	148.684	8.30453	200.115	1466.83
540.	733.289	614.747	2.53752	148.863	8.30174	200.043	1468.66
541.	734.221	614.814	2.54443	149.041	8.29893	199.97	1470.48
542.	735.151	614.882	2.55137	149.217	8.29609	199.897	1472.31
543.	736.081	614.951	2.55833	149.393	8.29323	199.824	1474.13
544.	737.01	615.022	2.56532	149.567	8.29034	199.75	1475.95
545.	737.938	615.093	2.57233	149.74	8.28744	199.676	1477.77
546.	738.865	615.166	2.57937	149.913	8.2845	199.601	1479.59
547.	739.792	615.239	2.58642	150.084	8.28155	199.526	1481.41
548.	740.717	615.314	2.59351	150.254	8.27857	199.451	1483.23
549.	741.642	615.39	2.60062	150.423	8.27557	199.376	1485.05
550.	742.566	615.467	2.60775	150.591	8.27255	199.3	1486.86
551.	743.489	615.545	2.6149	150.757	8.26951	199.224	1488.68
552.	744.411	615.624	2.62209	150.923	8.26644	199.147	1490.49
553.	745.333	615.705	2.62929	151.087	8.26335	199.07	1492.31
554.	746.254	615.786	2.63652	151.251	8.26024	198.993	1494.12
555.	747.173	615.868	2.64377	151.413	8.25712	198.916	1495.93
556.	748.092	615.952	2.65105	151.574	8.25397	198.838	1497.74
557.	749.011	616.036	2.65835	151.734	8.25079	198.76	1499.55
558.	749.928	616.121	2.66568	151.893	8.2476	198.682	1501.36
559.	750.845	616.208	2.67303	152.051	8.24439	198.603	1503.17
560.	751.761	616.295	2.6804	152.208	8.24116	198.524	1504.97
561.	752.676	616.384	2.6878	152.363	8.23791	198.445	1506.78
562.	753.59	616.473	2.69523	152.517	8.23464	198.365	1508.58
563.	754.504	616.564	2.70267	152.671	8.23135	198.286	1510.39
564.	755.416	616.655	2.71014	152.823	8.22804	198.205	1512.19
565.	756.328	616.747	2.71764	152.974	8.22471	198.125	1513.99
566.	757.24	616.841	2.72516	153.124	8.22137	198.044	1515.79
567.	758.15	616.935	2.7327	153.272	8.218	197.964	1517.59
568.	759.06	617.03	2.74027	153.42	8.21462	197.882	1519.39
569.	759.969	617.126	2.74786	153.566	8.21122	197.801	1521.19
570.	760.877	617.223	2.75548	153.712	8.2078	197.719	1522.99
571.	761.784	617.321	2.76312	153.856	8.20437	197.637	1524.78
572.	762.691	617.42	2.77078	153.999	8.20091	197.555	1526.58
573.	763.597	617.52	2.77847	154.141	8.19744	197.473	1528.37
574.	764.502	617.62	2.78618	154.282	8.19396	197.39	1530.16
575.	765.406	617.722	2.79391	154.421	8.19045	197.307	1531.95
576.	766.31	617.824	2.80167	154.56	8.18693	197.224	1533.74
577.	767.213	617.927	2.80945	154.697	8.18339	197.141	1535.53
578.	768.115	618.031	2.81726	154.833	8.17984	197.057	1537.32
579.	769.016	618.136	2.82509	154.968	8.17627	196.973	1539.11
580.	769.917	618.242	2.83294	155.102	8.17269	196.889	1540.9
581.	770.817	618.349	2.84082	155.235	8.16909	196.805	1542.68
582.	771.716	618.456	2.84872	155.367	8.16547	196.72	1544.47
583.	772.615	618.565	2.85664	155.497	8.16184	196.635	1546.25
584.	773.512	618.674	2.86459	155.627	8.15819	196.55	1548.03
585.	774.41	618.784	2.87256	155.755	8.15453	196.465	1549.81
586.	775.306	618.894	2.88056	155.882	8.15086	196.38	1551.59
587.	776.202	619.006	2.88857	156.008	8.14717	196.294	1553.37
588.	777.097	619.118	2.89661	156.133	8.14346	196.209	1555.15
589.	777.991	619.231	2.90468	156.257	8.13974	196.123	1556.93
590.	778.885	619.345	2.91276	156.379	8.13601	196.036	1558.7
591.	779.778	619.46	2.92087	156.501	8.13227	195.95	1560.48
592.	780.67	619.575	2.92901	156.621	8.12851	195.863	1562.25
593.	781.562	619.692	2.93716	156.74	8.12473	195.777	1564.02
594.	782.452	619.809	2.94534	156.858	8.12095	195.69	1565.8
595.	783.343	619.926	2.95355	156.975	8.11714	195.603	1567.57
596.	784.232	620.045	2.96177	157.091	8.11333	195.515	1569.34
597.	785.121	620.164	2.97002	157.206	8.10951	195.428	1571.11
598.	786.009	620.284	2.97829	157.319	8.10567	195.34	1572.87
599.	786.897	620.404	2.98658	157.432	8.10182	195.252	1574.64
600.	787.784	620.526	2.9949	157.543	8.09795	195.164	1576.41
601.	788.67	620.648	3.00324	157.653	8.09408	195.076	1578.17
602.	789.556	620.77	3.0116	157.762	8.09019	194.988	1579.93
603.	790.441	620.894	3.01998	157.87	8.08629	194.899	1581.7
604.	791.325	621.018	3.02839	157.977	8.08238	194.81	1583.46
605.	792.209	621.143	3.03681	158.083	8.07845	194.722	1585.22
606.	793.092	621.268	3.04526	158.187	8.07452	194.633	1586.98
607.	793.974	621.395	3.05374	158.291	8.07057	194.543	1588.74
608.	794.856	621.521	3.06223	158.393	8.06662	194.454	1590.5
609.	795.738	621.649	3.07075	158.494	8.06265	194.365	1592.25
610.	796.618	621.777	3.07929	158.595	8.05867	194.275	1594.01
611.	797.498	621.906	3.08785	158.694	8.05468	194.185	1595.77
612.	798.378	622.036	3.09643	158.792	8.05068	194.095	1597.52
613.	799.256	622.166	3.10504	158.888	8.04667	194.005	1599.27
614.	800.135	622.297	3.11366	158.984	8.04265	193.915	1601.03
615.	801.012	622.428	3.12231	159.079	8.03861	193.825	1602.78
616.	801.889	622.56	3.13098	159.173	8.03457	193.734	1604.53
617.	802.766	622.693	3.13967	159.265	8.03052	193.644	1606.28
618.	803.641	622.826	3.14838	159.356	8.02646	193.553	1608.03
619.	804.517	622.96	3.15712	159.447	8.02239	193.462	1609.77
620.	805.391	623.094	3.16587	159.536	8.01831	193.371	1611.52
621.	806.266	623.229	3.17465	159.624	8.01422	193.28	1613.27
622.	807.139	623.365	3.18345	159.711	8.01012	193.189	1615.01
623.	808.012	623.502	3.19227	159.797	8.00601	193.097	1616.75
624.	808.885	623.638	3.20111	159.882	8.00189	193.006	1618.5
625.	809.757	623.776	3.20997	159.966	7.99777	192.914	1620.24
626.	810.628	623.914	3.21885	160.049	7.99363	192.823	1621.98
627.	811.499	624.053	3.22775	160.131	7.98949	192.731	1623.72
628.	812.369	624.192	3.23667	160.211	7.98534	192.639	1625.46
629.	813.239	624.332	3.24562	160.291	7.98117	192.547	1627.2
630.	814.108	624.472	3.25458	160.369	7.977	192.455	1628.94
631.	814.977	624.613	3.26357	160.447	7.97283	192.362	1630.68
632.	815.845	624.754	3.27257	160.523	7.96864	192.27	1632.41
633.	816.712	624.896	3.2816	160.599	7.96445	192.177	1634.15
634.	817.579	625.039	3.29064	160.673	7.96025	192.085	1635.88
635.	818.446	625.182	3.29971	160.747	7.95604	191.992	1637.62
636.	819.312	625.326	3.30879	160.819	7.95182	191.899	1639.35
637.	820.178	625.47	3.3179	160.89	7.9476	191.806	1641.08
638.	821.043	625.615	3.32703	160.96	7.94337	191.713	1642.82
639.	821.908	625.76	3.33617	161.03	7.93913	191.62	1644.55
640.	822.772	625.906	3.34534	161.098	7.93488	191.527	1646.28
641.	823.635	626.052	3.35452	161.165	7.93063	191.434	1648.01
642.	824.499	626.199	3.36373	161.231	7.92637	191.341	1649.74
643.	825.361	626.346	3.37295	161.296	7.9221	191.247	1651.46
644.	826.223	626.494	3.38219	161.36	7.91782	191.154	1653.19
645.	827.085	626.642	3.39146	161.424	7.91354	191.06	1654.92
646.	827.946	626.791	3.40074	161.486	7.90926	190.966	1656.64
647.	828.807	626.94	3.41004	161.547	7.90496	190.872	1658.37
648.	829.668	627.09	3.41936	161.607	7.90066	190.779	1660.09
649.	830.528	627.24	3.4287	161.666	7.89636	190.685	1661.82
650.	831.387	627.391	3.43805	161.724	7.89204	190.591	1663.54
651.	832.246	627.542	3.44743	161.782	7.88773	190.496	1665.26
652.	833.105	627.694	3.45683	161.838	7.8834	190.402	1666.98
653.	833.963	627.846	3.46624	161.893	7.87907	190.308	1668.71
654.	834.821	627.998	3.47567	161.947	7.87473	190.214	1670.43
655.	835.678	628.151	3.48512	162.001	7.87039	190.119	1672.15
656.	836.535	628.305	3.49459	162.053	7.86604	190.025	1673.87
657.	837.391	628.459	3.50408	162.104	7.86169	189.93	1675.59
658.	838.248	628.613	3.51358	162.155	7.85733	189.836	1677.3
659.	839.103	628.768	3.52311	162.204	7.85297	189.741	1679.02
660.	839.958	628.924	3.53265	162.253	7.8486	189.646	1680.74
661.	840.813	629.079	3.54221	162.3	7.84423	189.552	1682.46
662.	841.668	629.236	3.55178	162.347	7.83985	189.457	1684.17
663.	842.522	629.392	3.56138	162.393	7.83546	189.362	1685.89
664.	843.376	629.549	3.57099	162.437	7.83107	189.267	1687.6
665.	844.229	629.707	3.58062	162.481	7.82668	189.172	1689.32
666.	845.082	629.865	3.59027	162.524	7.82228	189.077	1691.03
667.	845.934	630.023	3.59993	162.566	7.81788	188.981	1692.75
668.	846.787	630.182	3.60961	162.607	7.81347	188.886	1694.46
669.	847.638	630.341	3.61931	162.647	7.80906	188.791	1696.17
670.	848.49	630.501	3.62903	162.687	7.80464	188.696	1697.88
671.	849.341	630.661	3.63876	162.725	7.80022	188.6	1699.6
672.	850.192	630.821	3.64851	162.763	7.79579	188.505	1701.31
673.	851.042	630.982	3.65827	162.799	7.79136	188.409	1703.02
674.	851.892	631.143	3.66806	162.835	7.78693	188.314	1704.73
675.	852.742	631.305	3.67786	162.87	7.78249	188.218	1706.44
676.	853.592	631.467	3.68767	162.904	7.77805	188.123	1708.15
677.	854.441	631.629	3.6975	162.937	7.7736	188.027	1709.86
678.	855.289	631.792	3.70735	162.969	7.76915	187.931	1711.57
679.	856.138	631.955	3.71722	163.	7.7647	187.836	1713.28
680.	856.986	632.119	3.7271	163.031	7.76024	187.74	1714.99
681.	857.834	632.283	3.73699	163.06	7.75578	187.644	1716.7
682.	858.681	632.447	3.74691	163.089	7.75132	187.548	1718.41
683.	859.528	632.612	3.75683	163.117	7.74685	187.452	1720.11
684.	860.375	632.777	3.76678	163.144	7.74238	187.356	1721.82
685.	861.222	632.942	3.77674	163.17	7.73791	187.26	1723.53
686.	862.068	633.108	3.78671	163.196	7.73343	187.164	1725.24
687.	862.914	633.274	3.7967	163.22	7.72895	187.068	1726.94
688.	863.76	633.44	3.80671	163.244	7.72447	186.972	1728.65
689.	864.605	633.607	3.81673	163.267	7.71998	186.876	1730.36
690.	865.45	633.774	3.82676	163.289	7.71549	186.78	1732.06
691.	866.295	633.942	3.83682	163.311	7.711	186.684	1733.77
692.	867.14	634.11	3.84688	163.331	7.70651	186.587	1735.47
693.	867.984	634.278	3.85696	163.351	7.70201	186.491	1737.18
694.	868.828	634.447	3.86706	163.37	7.69751	186.395	1738.89
695.	869.672	634.616	3.87717	163.388	7.69301	186.299	1740.59
696.	870.516	634.785	3.88729	163.405	7.6885	186.202	1742.3
697.	871.359	634.955	3.89743	163.422	7.684	186.106	1744.
698.	872.202	635.125	3.90758	163.437	7.67949	186.01	1745.71
699.	873.045	635.295	3.91775	163.452	7.67497	185.913	1747.42
700.	873.888	635.465	3.92793	163.466	7.67046	185.817	1749.12
701.	874.73	635.636	3.93813	163.48	7.66594	185.72	1750.83
702.	875.572	635.808	3.94834	163.493	7.66142	185.624	1752.53
703.	876.414	635.979	3.95856	163.504	7.6569	185.527	1754.24
704.	877.256	636.151	3.9688	163.516	7.65238	185.431	1755.94
705.	878.097	636.323	3.97905	163.526	7.64785	185.334	1757.65
706.	878.939	636.496	3.98932	163.536	7.64333	185.238	1759.35
707.	879.78	636.668	3.99959	163.545	7.6388	185.141	1761.06
708.	880.621	636.842	4.00988	163.553	7.63427	185.045	1762.77
709.	881.461	637.015	4.02019	163.56	7.62974	184.948	1764.47
710.	882.302	637.189	4.03051	163.567	7.6252	184.851	1766.18
711.	883.142	637.363	4.04084	163.573	7.62067	184.755	1767.88
712.	883.982	637.537	4.05118	163.578	7.61613	184.658	1769.59
713.	884.822	637.712	4.06154	163.583	7.61159	184.561	1771.3
714.	885.662	637.887	4.07191	163.587	7.60705	184.465	1773.
715.	886.501	638.062	4.08229	163.59	7.60251	184.368	1774.71
716.	887.34	638.237	4.09269	163.593	7.59796	184.271	1776.42
717.	888.18	638.413	4.1031	163.594	7.59342	184.175	1778.13
718.	889.019	638.589	4.11352	163.596	7.58887	184.078	1779.83
719.	889.857	638.766	4.12395	163.596	7.58433	183.981	1781.54
720.	890.696	638.942	4.13439	163.596	7.57978	183.884	1783.25
721.	891.535	639.119	4.14485	163.595	7.57523	183.788	1784.96
722.	892.373	639.296	4.15532	163.593	7.57068	183.691	1786.67
723.	893.211	639.474	4.1658	163.591	7.56613	183.594	1788.38
724.	894.049	639.652	4.17629	163.588	7.56158	183.497	1790.09
725.	894.887	639.83	4.1868	163.584	7.55702	183.401	1791.8
726.	895.725	640.008	4.19732	163.58	7.55247	183.304	1793.51
727.	896.562	640.187	4.20784	163.575	7.54791	183.207	1795.22
728.	897.4	640.365	4.21838	163.57	7.54336	183.11	1796.93
729.	898.237	640.544	4.22894	163.564	7.5388	183.013	1798.65
730.	899.074	640.724	4.2395	163.557	7.53425	182.917	1800.36
731.	899.912	640.903	4.25007	163.55	7.52969	182.82	1802.07
732.	900.749	641.083	4.26066	163.542	7.52513	182.723	1803.79
733.	901.585	641.263	4.27125	163.533	7.52057	182.626	1805.5
734.	902.422	641.444	4.28186	163.524	7.51601	182.529	1807.22
735.	903.259	641.624	4.29248	163.514	7.51145	182.433	1808.93
736.	904.095	641.805	4.30311	163.503	7.50689	182.336	1810.65
737.	904.932	641.986	4.31375	163.492	7.50233	182.239	1812.37
738.	905.768	642.168	4.3244	163.48	7.49777	182.142	1814.08
739.	906.604	642.349	4.33506	163.468	7.49321	182.046	1815.8
740.	907.441	642.531	4.34573	163.455	7.48865	181.949	1817.52
741.	908.277	642.713	4.35642	163.442	7.48409	181.852	1819.24
742.	909.113	642.896	4.36711	163.428	7.47953	181.755	1820.96
743.	909.948	643.078	4.37781	163.413	7.47496	181.658	1822.69
744.	910.784	643.261	4.38852	163.398	7.4704	181.562	1824.41
745.	911.62	643.444	4.39925	163.382	7.46584	181.465	1826.13
746.	912.456	643.627	4.40998	163.366	7.46128	181.368	1827.86
747.	913.291	643.811	4.42072	163.349	7.45672	181.271	1829.58
748.	914.127	643.994	4.43147	163.332	7.45216	181.175	1831.31
749.	914.962	644.178	4.44224	163.314	7.44759	181.078	1833.04
750.	915.797	644.362	4.45301	163.295	7.44303	180.981	1834.77
751.	916.633	644.547	4.46379	163.276	7.43847	180.885	1836.5
752.	917.468	644.731	4.47458	163.256	7.43391	180.788	1838.23
753.	918.303	644.916	4.48538	163.236	7.42935	180.691	1839.96
754.	919.138	645.101	4.49619	163.216	7.42479	180.594	1841.7
755.	919.973	645.287	4.50701	163.194	7.42023	180.498	1843.43
756.	920.809	645.472	4.51784	163.173	7.41567	180.401	1845.17
757.	921.644	645.658	4.52868	163.151	7.41111	180.305	1846.91
758.	922.479	645.844	4.53952	163.128	7.40655	180.208	1848.64
759.	923.313	646.03	4.55038	163.105	7.40199	180.111	1850.39
760.	924.148	646.216	4.56124	163.081	7.39744	180.015	1852.13
761.	924.983	646.403	4.57211	163.057	7.39288	179.918	1853.87
762.	925.818	646.589	4.58299	163.032	7.38832	179.822	1855.62
763.	926.653	646.776	4.59388	163.007	7.38377	179.725	1857.36
764.	927.488	646.963	4.60478	162.981	7.37921	179.628	1859.11
765.	928.322	647.151	4.61569	162.955	7.37466	179.532	1860.86
766.	929.157	647.338	4.6266	162.928	7.37011	179.435	1862.62
767.	929.992	647.526	4.63753	162.901	7.36555	179.339	1864.37
768.	930.827	647.714	4.64846	162.873	7.361	179.242	1866.13
769.	931.661	647.902	4.6594	162.845	7.35645	179.146	1867.88
770.	932.496	648.09	4.67035	162.817	7.3519	179.05	1869.64
771.	933.331	648.279	4.6813	162.788	7.34735	178.953	1871.41
772.	934.165	648.468	4.69227	162.758	7.3428	178.857	1873.17
773.	935.	648.656	4.70324	162.728	7.33825	178.76	1874.94
774.	935.835	648.845	4.71422	162.698	7.33371	178.664	1876.71
775.	936.67	649.035	4.72521	162.667	7.32916	178.568	1878.48
776.	937.504	649.224	4.7362	162.636	7.32462	178.471	1880.25
777.	938.339	649.414	4.7472	162.604	7.32007	178.375	1882.03
778.	939.174	649.604	4.75821	162.572	7.31553	178.279	1883.81
779.	940.009	649.794	4.76923	162.539	7.31099	178.182	1885.59
780.	940.843	649.984	4.78025	162.506	7.30645	178.086	1887.38
781.	941.678	650.174	4.79129	162.473	7.30191	177.99	1889.17
782.	942.513	650.365	4.80232	162.439	7.29737	177.894	1890.96
783.	943.348	650.555	4.81337	162.405	7.29284	177.798	1892.75
784.	944.183	650.746	4.82442	162.37	7.2883	177.702	1894.55
785.	945.017	650.937	4.83548	162.335	7.28377	177.605	1896.35
786.	945.852	651.128	4.84655	162.3	7.27924	177.509	1898.15
787.	946.687	651.32	4.85762	162.264	7.2747	177.413	1899.96
788.	947.522	651.511	4.8687	162.228	7.27017	177.317	1901.77
789.	948.357	651.703	4.87979	162.191	7.26565	177.221	1903.59
790.	949.192	651.895	4.89088	162.154	7.26112	177.125	1905.41
791.	950.028	652.087	4.90198	162.117	7.25659	177.029	1907.23
792.	950.863	652.279	4.91309	162.079	7.25207	176.933	1909.06
793.	951.698	652.471	4.9242	162.041	7.24755	176.837	1910.89
794.	952.533	652.664	4.93532	162.002	7.24303	176.742	1912.73
795.	953.369	652.857	4.94645	161.963	7.23851	176.646	1914.57
796.	954.204	653.049	4.95758	161.924	7.23399	176.55	1916.42
797.	955.039	653.242	4.96872	161.884	7.22947	176.454	1918.27
798.	955.875	653.436	4.97986	161.844	7.22496	176.358	1920.13
799.	956.71	653.629	4.99101	161.804	7.22045	176.262	1921.99
800.	957.546	653.822	5.00217	161.763	7.21594	176.167	1923.86
801.	958.382	654.016	5.01333	161.722	7.21143	176.071	1925.74
802.	959.217	654.21	5.0245	161.681	7.20692	175.975	1927.62
803.	960.053	654.404	5.03567	161.639	7.20241	175.88	1929.51
804.	960.889	654.598	5.04685	161.597	7.19791	175.784	1931.41
805.	961.725	654.792	5.05804	161.554	7.19341	175.689	1933.31
806.	962.561	654.986	5.06923	161.512	7.18891	175.593	1935.22
807.	963.397	655.181	5.08042	161.469	7.18441	175.498	1937.14
808.	964.233	655.375	5.09162	161.425	7.17991	175.402	1939.07
809.	965.069	655.57	5.10283	161.381	7.17542	175.307	1941.
810.	965.906	655.765	5.11404	161.337	7.17092	175.211	1942.95
811.	966.742	655.96	5.12526	161.293	7.16643	175.116	1944.9
812.	967.579	656.155	5.13648	161.248	7.16194	175.021	1946.86
813.	968.415	656.351	5.14771	161.203	7.15746	174.925	1948.84
814.	969.252	656.546	5.15894	161.158	7.15297	174.83	1950.82
815.	970.089	656.742	5.17018	161.112	7.14849	174.735	1952.82
816.	970.925 656.937 5.18143 161.067 7.14401 174.640 1954.83
817.	971.762	657.133	5.19267	161.02	7.13953	174.544	1956.85
818.	972.599	657.329	5.20393	160.974	7.13505	174.449	1958.88
819.	973.437	657.525	5.21518	160.927	7.13058	174.354	1960.93
820.	974.274	657.722	5.22645	160.88	7.1261	174.259	1962.99
821.	975.111	657.918	5.23771	160.833	7.12163	174.164	1965.07
822.	975.949	658.115	5.24898	160.785	7.11717	174.069	1967.16
823.	976.786	658.311	5.26026	160.737	7.1127	173.974	1969.27
824.	977.624	658.508	5.27154	160.689	7.10824	173.879	1971.4
825.	978.461	658.705	5.28283	160.64	7.10377	173.784	1973.55
826.	979.299	658.902	5.29412	160.591	7.09931	173.689	1975.72
827.	980.137	659.099	5.30541	160.542	7.09486	173.595	1977.91
828.	980.975	659.296	5.31671	160.493	7.0904	173.5	1980.12
829.	981.814	659.494	5.32801	160.444	7.08595	173.405	1982.35
830.	982.652	659.691	5.33932	160.394	7.0815	173.31	1984.61
831.	983.49	659.889	5.35063	160.344	7.07705	173.216	1986.9
832.	984.329	660.087	5.36194	160.293	7.0726	173.121	1989.22
833.	985.167	660.285	5.37326	160.243	7.06816	173.026	1991.57
834.	986.006	660.483	5.38458	160.192	7.06372	172.932	1993.95
835.	986.845	660.681	5.39591	160.141	7.05928	172.837	1996.36
836.	987.684	660.879	5.40724	160.09	7.05484	172.743	1998.81
837.	988.523	661.077	5.41858	160.038	7.05041	172.648	2001.31
838.	989.362	661.276	5.42991	159.986	7.04598	172.554	2003.84
839.	990.202	661.474	5.44126	159.934	7.04155	172.46	2006.42
840.	991.041	661.673	5.4526	159.882	7.03712	172.365	2009.05
841.	991.881	661.872	5.46395	159.829	7.0327	172.271	2011.73
842.	992.721	662.071	5.47531	159.777	7.02828	172.177	2014.46
843.	993.561	662.27	5.48666	159.724	7.02386	172.083	2017.26
844.	994.401	662.469	5.49802	159.671	7.01944	171.989	2020.12
845.	995.241	662.668	5.50939	159.617	7.01503	171.894	2023.06
846.	996.081	662.867	5.52075	159.564	7.01062	171.8	2026.07
847.	996.922	663.067	5.53212	159.51	7.00621	171.706	2029.16
848.	997.762	663.266	5.5435	159.456	7.0018	171.612	2032.34
849.	998.603	663.466	5.55487	159.402	6.9974	171.518	2035.62
850.	999.444	663.666	5.56625	159.347	6.993	171.424	2039.01
851.	1000.28	663.866	5.57764	159.292	6.9886	171.331	2042.51
852.	1001.13	664.065	5.58902	159.238	6.9842	171.237	2046.13
853.	1001.97	664.266	5.60041	159.182	6.97981	171.143	2049.9
854.	1002.81	664.466	5.61181	159.127	6.97542	171.049	2053.82
855.	1003.65	664.666	5.6232	159.072	6.97103	170.956	2057.9
856.	1004.49	664.866	5.6346	159.016	6.96664	170.862	2062.16
857.	1005.33	665.067	5.646	158.96	6.96226	170.768	2066.62
858.	1006.18	665.267	5.65741	158.904	6.95788	170.675	2071.3
859.	1007.02	665.468	5.66881	158.848	6.9535	170.581	2076.22
860.	1007.86	665.669	5.68022	158.792	6.94913	170.488	2081.41
861.	1008.7	665.869	5.69164	158.735	6.94476	170.394	2086.89
862.	1009.55	666.07	5.70305	158.678	6.94039	170.301	2092.68
863.	1010.39	666.271	5.71447	158.621	6.93602	170.208	2098.82
864.	1011.23	666.472	5.72589	158.564	6.93166	170.114	2105.35
865.	1012.07	666.674	5.73731	158.507	6.9273	170.021	2112.28
866.	1012.92	666.875	5.74874	158.45	6.92294	169.928	2119.65
867.	1013.76	667.076	5.76017	158.392	6.91859	169.835	2127.47
868.	1014.6	667.278	5.7716	158.334	6.91423	169.742	2135.76
869.	1015.45	667.479	5.78303	158.276	6.90988	169.648	2144.49
870.	1016.29	667.681	5.79447	158.218	6.90554	169.555	2153.63
871.	1017.14	667.883	5.80591	158.16	6.90119	169.462	2163.05
872.	1017.98	668.084	5.81735	158.101	6.89685	169.37	2172.59
873.	1018.82	668.286	5.82879	158.043	6.89252	169.277	2181.94
874.	1019.67	668.488	5.84023	157.984	6.88818	169.184	2190.7
875.	1020.51	668.69	5.85168	157.925	6.88385	169.091	2198.24
876.	1021.36	668.892	5.86313	157.866	6.87952	168.998	2203.7
877.	1022.2	669.095	5.87458	157.807	6.87519	168.906	2207.97
878.	1023.05	669.297	5.88603	157.748	6.87087	168.813	2218.44
879.	1023.89	669.499	5.89749	157.688	6.86655	168.72	2229.26
880.	1024.74	669.702	5.90895	157.629	6.86223	168.628	2239.09
881.	1025.59	669.904	5.9204	157.569	6.85792	168.535	2247.85
882.	1026.43	670.107	5.93187	157.509	6.85361	168.443	2255.67
883.	1027.28	670.31	5.94333	157.449	6.8493	168.35	2262.71
884.	1028.12	670.512	5.95479	157.389	6.84499	168.258	2269.09
885.	1028.97	670.715	5.96626	157.329	6.84069	168.166	2274.93
886.	1029.82	670.918	5.97773	157.268	6.83639	168.073	2280.31
887.	1030.66	671.121	5.9892	157.208	6.83209	167.981	2285.31
888.	1031.51	671.324	6.00067	157.147	6.8278	167.889	2289.98
889.	1032.36	671.527	6.01215	157.086	6.82351	167.797	2294.37
890.	1033.2	671.73	6.02362	157.025	6.81922	167.705	2298.52
891.	1034.05	671.934	6.0351	156.964	6.81494	167.613	2302.45
892.	1034.9	672.137	6.04658	156.903	6.81066	167.521	2306.21
893.	1035.75	672.341	6.05806	156.842	6.80638	167.429	2309.8
894.	1036.6	672.544	6.06954	156.78	6.80211	167.337	2313.25
895.	1037.44	672.748	6.08102	156.719	6.79783	167.245	2316.57
896.	1038.29	672.951	6.09251	156.657	6.79357	167.154	2319.78
897.	1039.14	673.155	6.10399	156.596	6.7893	167.062	2322.89
898.	1039.99	673.359	6.11548	156.534	6.78504	166.97	2325.91
899.	1040.84	673.563	6.12697	156.472	6.78078	166.879	2328.85
900.	1041.69	673.766	6.13846	156.41	6.77652	166.787	2331.71
901.	1042.54	673.97	6.14995	156.348	6.77227	166.695	2334.5
902.	1043.39	674.174	6.16144	156.285	6.76802	166.604	2337.24
903.	1044.24	674.379	6.17294	156.223	6.76377	166.513	2339.91
904.	1045.09	674.583	6.18443	156.161	6.75953	166.421	2342.54
905.	1045.94	674.787	6.19593	156.098	6.75529	166.33	2345.12
906.	1046.79	674.991	6.20743	156.035	6.75105	166.239	2347.65
907.	1047.64	675.196	6.21893	155.973	6.74682	166.147	2350.15
908.	1048.49	675.4	6.23043	155.91	6.74258	166.056	2352.61
909.	1049.34	675.605	6.24193	155.847	6.73836	165.965	2355.03
910.	1050.19	675.809	6.25343	155.784	6.73413	165.874	2357.42
911.	1051.04	676.014	6.26493	155.721	6.72991	165.783	2359.79
912.	1051.89	676.218	6.27644	155.658	6.72569	165.692	2362.12
913.	1052.74	676.423	6.28794	155.594	6.72148	165.601	2364.43
914.	1053.59	676.628	6.29945	155.531	6.71727	165.51	2366.72
915.	1054.45	676.833	6.31096	155.468	6.71306	165.42	2368.98
916.	1055.3	677.038	6.32246	155.404	6.70885	165.329	2371.22
917.	1056.15	677.242	6.33397	155.341	6.70465	165.238	2373.45
918.	1057.	677.447	6.34548	155.277	6.70045	165.148	2375.65
919.	1057.85	677.653	6.35699	155.213	6.69626	165.057	2377.84
920.	1058.71	677.858	6.3685	155.149	6.69206	164.966	2380.01
921.	1059.56	678.063	6.38002	155.085	6.68787	164.876	2382.16
922.	1060.41	678.268	6.39153	155.021	6.68369	164.786	2384.3
923.	1061.27	678.473	6.40304	154.957	6.67951	164.695	2386.43
924.	1062.12	678.679	6.41456	154.893	6.67533	164.605	2388.55
925.	1062.97	678.884	6.42607	154.829	6.67115	164.515	2390.65
926.	1063.83	679.089	6.43759	154.765	6.66698	164.424	2392.74
927.	1064.68	679.295	6.4491	154.701	6.66281	164.334	2394.82
928.	1065.54	679.5	6.46062	154.636	6.65864	164.244	2396.89
929.	1066.39	679.706	6.47214	154.572	6.65448	164.154	2398.95
930.	1067.25	679.912	6.48366	154.507	6.65032	164.064	2401.
931.	1068.1	680.117	6.49517	154.443	6.64617	163.974	2403.04
932.	1068.96	680.323	6.50669	154.378	6.64201	163.884	2405.07
933.	1069.81	680.529	6.51821	154.314	6.63786	163.794	2407.1
934.	1070.67	680.735	6.52973	154.249	6.63372	163.705	2409.12
935.	1071.52	680.941	6.54125	154.184	6.62958	163.615	2411.13
936.	1072.38	681.146	6.55277	154.119	6.62544	163.525	2413.13
937.	1073.24	681.352	6.56429	154.054	6.6213	163.436	2415.13
938.	1074.09	681.558	6.57581	153.989	6.61717	163.346	2417.12
939.	1074.95	681.765	6.58734	153.924	6.61304	163.257	2419.1
940.	1075.8	681.971	6.59886	153.859	6.60891	163.167	2421.08
941.	1076.66	682.177	6.61038	153.794	6.60479	163.078	2423.05
942.	1077.52	682.383	6.6219	153.729	6.60067	162.988	2425.02
943.	1078.38	682.589	6.63343	153.664	6.59655	162.899	2426.98
944.	1079.23	682.796	6.64495	153.599	6.59244	162.81	2428.94
945.	1080.09	683.002	6.65647	153.534	6.58833	162.721	2430.89
946.	1080.95	683.208	6.668	153.468	6.58423	162.632	2432.84
947.	1081.81	683.415	6.67952	153.403	6.58013	162.543	2434.79
948.	1082.67	683.621	6.69104	153.338	6.57603	162.454	2436.73
949.	1083.52	683.828	6.70257	153.272	6.57193	162.365	2438.66
950.	1084.38	684.034	6.71409	153.207	6.56784	162.276	2440.6
951.	1085.24	684.241	6.72562	153.141	6.56375	162.187	2442.52
952.	1086.1	684.447	6.73714	153.076	6.55967	162.098	2444.45
953.	1086.96	684.654	6.74866	153.01	6.55558	162.009	2446.37
954.	1087.82	684.861	6.76019	152.945	6.55151	161.921	2448.29
955.	1088.68	685.067	6.77171	152.879	6.54743	161.832	2450.21
956.	1089.54	685.274	6.78324	152.813	6.54336	161.744	2452.12
957.	1090.4	685.481	6.79476	152.748	6.53929	161.655	2454.03
958.	1091.26	685.688	6.80629	152.682	6.53523	161.567	2455.94
959.	1092.12	685.895	6.81781	152.616	6.53116	161.478	2457.84
960.	1092.98	686.101	6.82934	152.55	6.52711	161.39	2459.75
961.	1093.84	686.308	6.84086	152.485	6.52305	161.302	2461.65
962.	1094.7	686.515	6.85238	152.419	6.519	161.213	2463.54
963.	1095.56	686.722	6.86391	152.353	6.51495	161.125	2465.44
964.	1096.43	686.929	6.87543	152.287	6.51091	161.037	2467.33
965.	1097.29	687.137	6.88696	152.221	6.50687	160.949	2469.22
966.	1098.15	687.344	6.89848	152.155	6.50283	160.861	2471.11
967.	1099.01	687.551	6.91	152.089	6.4988	160.773	2473.
968.	1099.87	687.758	6.92153	152.023	6.49477	160.685	2474.88
969.	1100.74	687.965	6.93305	151.957	6.49074	160.598	2476.77
970.	1101.6	688.172	6.94457	151.891	6.48672	160.51	2478.65
971.	1102.46	688.38	6.9561	151.825	6.4827	160.422	2480.53
972.	1103.33	688.587	6.96762	151.759	6.47868	160.334	2482.41
973.	1104.19	688.794	6.97914	151.693	6.47467	160.247	2484.28
974.	1105.05	689.002	6.99066	151.627	6.47066	160.159	2486.16
975.	1105.92	689.209	7.00218	151.561	6.46665	160.072	2488.03
976.	1106.78	689.416	7.01371	151.495	6.46265	159.985	2489.91
977.	1107.64	689.624	7.02523	151.429	6.45865	159.897	2491.78
978.	1108.51	689.831	7.03675	151.363	6.45465	159.81	2493.65
979.	1109.37	690.039	7.04827	151.297	6.45066	159.723	2495.51
980.	1110.24	690.246	7.05979	151.231	6.44667	159.635	2497.38
981.	1111.1	690.454	7.07131	151.165	6.44269	159.548	2499.25
982.	1111.97	690.662	7.08282	151.099	6.43871	159.461	2501.11
983.	1112.83	690.869	7.09434	151.032	6.43473	159.374	2502.98
984.	1113.7	691.077	7.10586	150.966	6.43075	159.287	2504.84
985.	1114.56	691.285	7.11738	150.9	6.42678	159.2	2506.7
986.	1115.43	691.492	7.1289	150.834	6.42281	159.114	2508.56
987.	1116.3	691.7	7.14041	150.768	6.41885	159.027	2510.42
988.	1117.16	691.908	7.15193	150.702	6.41489	158.94	2512.28
989.	1118.03	692.116	7.16345	150.635	6.41093	158.854	2514.14
990.	1118.9	692.323	7.17496	150.569	6.40698	158.767	2516.
991.	1119.76	692.531	7.18648	150.503	6.40303	158.68	2517.85
992.	1120.63	692.739	7.19799	150.437	6.39908	158.594	2519.71
993.	1121.5	692.947	7.2095	150.371	6.39514	158.508	2521.56
994.	1122.37	693.155	7.22102	150.305	6.3912	158.421	2523.42
995.	1123.23	693.363	7.23253	150.238	6.38726	158.335	2525.27
996.	1124.1	693.571	7.24404	150.172	6.38333	158.249	2527.12
997.	1124.97	693.779	7.25555	150.106	6.3794	158.162	2528.97
998.	1125.84	693.987	7.26706	150.04	6.37547	158.076	2530.83
999.	1126.71	694.195	7.27857	149.974	6.37155	157.99	2532.68
1000.	1127.58	694.403	7.29008	149.908	6.36763	157.904	2534.53
1001.	1128.44	694.611	7.30159	149.842	6.36372	157.818	2536.38
1002.	1129.31	694.819	7.3131	149.775	6.35981	157.733	2538.22
1003.	1130.18	695.027	7.32461	149.709	6.3559	157.647	2540.07
1004.	1131.05	695.235	7.33611	149.643	6.35199	157.561	2541.92
1005.	1131.92	695.443	7.34762	149.577	6.34809	157.475	2543.77
1006.	1132.79	695.651	7.35913	149.511	6.34419	157.39	2545.61
1007.	1133.66	695.859	7.37063	149.445	6.3403	157.304	2547.46
1008.	1134.53	696.067	7.38213	149.379	6.33641	157.218	2549.31
1009.	1135.4	696.276	7.39364	149.313	6.33252	157.133	2551.15
1010.	1136.27	696.484	7.40514	149.247	6.32864	157.048	2553.
1011.	1137.15	696.692	7.41664	149.181	6.32476	156.962	2554.84
1012.	1138.02	696.9	7.42814	149.115	6.32088	156.877	2556.69
1013.	1138.89	697.109	7.43964	149.049	6.31701	156.792	2558.53
1014.	1139.76	697.317	7.45114	148.983	6.31314	156.707	2560.37
1015.	1140.63	697.525	7.46264	148.917	6.30927	156.622	2562.22
1016.	1141.5	697.733	7.47414	148.851	6.30541	156.536	2564.06
1017.	1142.38	697.942	7.48564	148.785	6.30155	156.451	2565.9
1018.	1143.25	698.15	7.49713	148.719	6.29769	156.367	2567.75
1019.	1144.12	698.358	7.50863	148.653	6.29384	156.282	2569.59
1020.	1144.99	698.567	7.52012	148.587	6.28999	156.197	2571.43
1021.	1145.87	698.775	7.53162	148.521	6.28615	156.112	2573.27
1022.	1146.74	698.984	7.54311	148.455	6.28231	156.027	2575.11
1023.	1147.61	699.192	7.5546	148.389	6.27847	155.943	2576.95
1024.	1148.49	699.4	7.56609	148.323	6.27463	155.858	2578.79
1025.	1149.36	699.609	7.57758	148.258	6.2708	155.774	2580.64
1026.	1150.23	699.817	7.58907	148.192	6.26698	155.689	2582.48
1027.	1151.11	700.026	7.60056	148.126	6.26315	155.605	2584.32
1028.	1151.98	700.234	7.61205	148.06	6.25933	155.521	2586.16
1029.	1152.86	700.443	7.62353	147.995	6.25551	155.436	2588.
1030.	1153.73	700.651	7.63502	147.929	6.2517	155.352	2589.84
1031.	1154.61	700.86	7.6465	147.863	6.24789	155.268	2591.68
1032.	1155.48	701.068	7.65799	147.797	6.24408	155.184	2593.51
1033.	1156.36	701.277	7.66947	147.732	6.24028	155.1	2595.35
1034.	1157.23	701.485	7.68095	147.666	6.23648	155.016	2597.19
1035.	1158.11	701.694	7.69243	147.601	6.23269	154.932	2599.03
1036.	1158.99	701.903	7.70391	147.535	6.22889	154.848	2600.87
1037.	1159.86	702.111	7.71539	147.47	6.2251	154.764	2602.71
1038.	1160.74	702.32	7.72687	147.404	6.22132	154.681	2604.55
1039.	1161.61	702.528	7.73835	147.339	6.21754	154.597	2606.39
1040.	1162.49	702.737	7.74982	147.273	6.21376	154.514	2608.23
1041.	1163.37	702.946	7.7613	147.208	6.20998	154.43	2610.06
1042.	1164.25	703.154	7.77277	147.142	6.20621	154.346	2611.9
1043.	1165.12	703.363	7.78424	147.077	6.20244	154.263	2613.74
1044.	1166.	703.571	7.79572	147.012	6.19868	154.18	2615.58
1045.	1166.88	703.78	7.80719	146.946	6.19492	154.096	2617.42
1046.	1167.76	703.989	7.81866	146.881	6.19116	154.013	2619.26
1047.	1168.63	704.197	7.83013	146.816	6.18741	153.93	2621.09
1048.	1169.51	704.406	7.84159	146.75	6.18366	153.847	2622.93
1049.	1170.39	704.615	7.85306	146.685	6.17991	153.764	2624.77
1050.	1171.27	704.823	7.86452	146.62	6.17617	153.681	2626.61
1051.	1172.15	705.032	7.87599	146.555	6.17243	153.598	2628.45
1052.	1173.03	705.241	7.88745	146.49	6.16869	153.515	2630.28
1053.	1173.91	705.449	7.89891	146.425	6.16496	153.432	2632.12
1054.	1174.79	705.658	7.91038	146.36	6.16123	153.35	2633.96
1055.	1175.67	705.867	7.92184	146.295	6.1575	153.267	2635.8
1056.	1176.55	706.076	7.93329	146.23	6.15378	153.184	2637.64
1057.	1177.43	706.284	7.94475	146.165	6.15006	153.102	2639.47
1058.	1178.31	706.493	7.95621	146.1	6.14635	153.019	2641.31
1059.	1179.19	706.702	7.96766	146.035	6.14263	152.937	2643.15
1060.	1180.07	706.91	7.97912	145.97	6.13893	152.854	2644.99
1061.	1180.95	707.119	7.99057	145.905	6.13522	152.772	2646.83
1062.	1181.83	707.328	8.00202	145.841	6.13152	152.69	2648.66
1063.	1182.71	707.537	8.01347	145.776	6.12782	152.608	2650.5
1064.	1183.59	707.745	8.02492	145.711	6.12413	152.525	2652.34
1065.	1184.47	707.954	8.03637	145.647	6.12044	152.443	2654.18
1066.	1185.36	708.163	8.04782	145.582	6.11675	152.361	2656.02
1067.	1186.24	708.372	8.05927	145.517	6.11307	152.279	2657.86
1068.	1187.12	708.58	8.07071	145.453	6.10938	152.198	2659.69
1069.	1188.	708.789	8.08215	145.388	6.10571	152.116	2661.53
1070.	1188.88	708.998	8.0936	145.324	6.10203	152.034	2663.37
1071.	1189.77	709.207	8.10504	145.26	6.09836	151.952	2665.21
1072.	1190.65	709.415	8.11648	145.195	6.0947	151.871	2667.05
1073.	1191.53	709.624	8.12792	145.131	6.09103	151.789	2668.89
1074.	1192.42	709.833	8.13936	145.066	6.08737	151.708	2670.73
1075.	1193.3	710.042	8.15079	145.002	6.08372	151.626	2672.57
1076.	1194.18	710.25	8.16223	144.938	6.08007	151.545	2674.4
1077.	1195.07	710.459	8.17366	144.874	6.07642	151.463	2676.24
1078.	1195.95	710.668	8.18509	144.81	6.07277	151.382	2678.08
1079.	1196.84	710.877	8.19653	144.746	6.06913	151.301	2679.92
1080.	1197.72	711.086	8.20796	144.681	6.06549	151.22	2681.76
1081.	1198.61	711.294	8.21939	144.617	6.06185	151.139	2683.6
1082.	1199.49	711.503	8.23081	144.553	6.05822	151.058	2685.44
1083.	1200.38	711.712	8.24224	144.489	6.05459	150.977	2687.28
1084.	1201.26	711.921	8.25366	144.426	6.05097	150.896	2689.12
1085.	1202.15	712.129	8.26509	144.362	6.04735	150.815	2690.96
1086.	1203.03	712.338	8.27651	144.298	6.04373	150.734	2692.8
1087.	1203.92	712.547	8.28793	144.234	6.04011	150.653	2694.64
1088.	1204.8	712.756	8.29935	144.17	6.0365	150.573	2696.48
1089.	1205.69	712.964	8.31077	144.107	6.0329	150.492	2698.32
1090.	1206.58	713.173	8.32219	144.043	6.02929	150.412	2700.16
1091.	1207.46	713.382	8.33361	143.979	6.02569	150.331	2702.
1092.	1208.35	713.591	8.34502	143.916	6.02209	150.251	2703.84
1093.	1209.24	713.799	8.35644	143.852	6.0185	150.17	2705.68
1094.	1210.12	714.008	8.36785	143.789	6.01491	150.09	2707.52
1095.	1211.01	714.217	8.37926	143.726	6.01132	150.01	2709.37
1096.	1211.9	714.426	8.39067	143.662	6.00774	149.93	2711.21
1097.	1212.79	714.634	8.40208	143.599	6.00416	149.849	2713.05
1098.	1213.67	714.843	8.41349	143.536	6.00058	149.769	2714.89
1099.	1214.56	715.052	8.42489	143.472	5.99701	149.689	2716.73
1100.	1215.45	715.26	8.4363	143.409	5.99344	149.61	2718.57
1101.	1216.34	715.469	8.4477	143.346	5.98987	149.53	2720.42
1102.	1217.23	715.678	8.4591	143.283	5.98631	149.45	2722.26
1103.	1218.11	715.887	8.4705	143.22	5.98275	149.37	2724.1
1104.	1219.	716.095	8.4819	143.157	5.97919	149.29	2725.94
1105.	1219.89	716.304	8.4933	143.094	5.97564	149.211	2727.78
1106.	1220.78	716.513	8.5047	143.031	5.97209	149.131	2729.63
1107.	1221.67	716.721	8.51609	142.968	5.96854	149.052	2731.47
1108.	1222.56	716.93	8.52749	142.905	5.965	148.972	2733.31
1109.	1223.45	717.139	8.53888	142.842	5.96146	148.893	2735.16
1110.	1224.34	717.347	8.55027	142.78	5.95793	148.814	2737.
1111.	1225.23	717.556	8.56166	142.717	5.95439	148.734	2738.84
1112.	1226.12	717.765	8.57305	142.654	5.95087	148.655	2740.69
1113.	1227.01	717.973	8.58443	142.592	5.94734	148.576	2742.53
1114.	1227.9	718.182	8.59582	142.529	5.94382	148.497	2744.37
1115.	1228.79	718.39	8.60721	142.467	5.9403	148.418	2746.22
1116.	1229.68	718.599	8.61859	142.404	5.93678	148.339	2748.06
1117.	1230.58	718.808	8.62997	142.342	5.93327	148.26	2749.91
1118.	1231.47	719.016	8.64135	142.28	5.92976	148.181	2751.75
1119.	1232.36	719.225	8.65273	142.217	5.92626	148.103	2753.59
1120.	1233.25	719.433	8.66411	142.155	5.92276	148.024	2755.44
1121.	1234.14	719.642	8.67548	142.093	5.91926	147.945	2757.28
1122.	1235.03	719.851	8.68686	142.031	5.91576	147.867	2759.13
1123.	1235.93	720.059	8.69823	141.969	5.91227	147.788	2760.97
1124.	1236.82	720.268	8.7096	141.907	5.90878	147.71	2762.82
1125.	1237.71	720.476	8.72097	141.845	5.9053	147.631	2764.67
1126.	1238.6	720.685	8.73234	141.783	5.90182	147.553	2766.51
1127.	1239.5	720.893	8.74371	141.721	5.89834	147.475	2768.36
1128.	1240.39	721.102	8.75508	141.659	5.89486	147.396	2770.2
1129.	1241.28	721.31	8.76644	141.597	5.89139	147.318	2772.05
1130.	1242.18	721.519	8.77781	141.535	5.88792	147.24	2773.9
1131.	1243.07	721.727	8.78917	141.474	5.88446	147.162	2775.74
1132.	1243.96	721.936	8.80053	141.412	5.881	147.084	2777.59
1133.	1244.86	722.144	8.81189	141.351	5.87754	147.006	2779.44
1134.	1245.75	722.353	8.82325	141.289	5.87409	146.929	2781.28
1135.	1246.65	722.561	8.8346	141.228	5.87063	146.851	2783.13
1136.	1247.54	722.77	8.84596	141.166	5.86719	146.773	2784.98
1137.	1248.44	722.978	8.85731	141.105	5.86374	146.695	2786.83
1138.	1249.33	723.187	8.86867	141.043	5.8603	146.618	2788.67
1139.	1250.23	723.395	8.88002	140.982	5.85686	146.54	2790.52
1140.	1251.12	723.603	8.89137	140.921	5.85343	146.463	2792.37
1141.	1252.02	723.812	8.90272	140.86	5.85	146.385	2794.22
1142.	1252.91	724.02	8.91406	140.799	5.84657	146.308	2796.07
1143.	1253.81	724.228	8.92541	140.738	5.84314	146.231	2797.92
1144.	1254.7	724.437	8.93675	140.677	5.83972	146.153	2799.76
1145.	1255.6	724.645	8.94809	140.616	5.83631	146.076	2801.61
1146.	1256.5	724.853	8.95944	140.555	5.83289	145.999	2803.46
1147.	1257.39	725.062	8.97078	140.494	5.82948	145.922	2805.31
1148.	1258.29	725.27	8.98211	140.433	5.82607	145.845	2807.16
1149.	1259.19	725.478	8.99345	140.372	5.82267	145.768	2809.01
1150.	1260.08	725.687	9.00479	140.312	5.81927	145.691	2810.86
1151.	1260.98	725.895	9.01612	140.251	5.81587	145.615	2812.71
1152.	1261.88	726.103	9.02745	140.19	5.81247	145.538	2814.56
1153.	1262.78	726.311	9.03878	140.13	5.80908	145.461	2816.41
1154.	1263.67	726.52	9.05011	140.069	5.80569	145.384	2818.26
1155.	1264.57	726.728	9.06144	140.009	5.80231	145.308	2820.11
1156.	1265.47	726.936	9.07277	139.949	5.79893	145.231	2821.97
1157.	1266.37	727.144	9.08409	139.888	5.79555	145.155	2823.82
1158.	1267.27	727.352	9.09542	139.828	5.79218	145.079	2825.67
1159.	1268.16	727.561	9.10674	139.768	5.7888	145.002	2827.52
1160.	1269.06	727.769	9.11806	139.708	5.78544	144.926	2829.37
1161.	1269.96	727.977	9.12938	139.648	5.78207	144.85	2831.22
1162.	1270.86	728.185	9.1407	139.588	5.77871	144.774	2833.08
1163.	1271.76	728.393	9.15202	139.528	5.77535	144.698	2834.93
1164.	1272.66	728.601	9.16333	139.468	5.772	144.622	2836.78
1165.	1273.56	728.809	9.17465	139.408	5.76864	144.546	2838.63
1166.	1274.46	729.017	9.18596	139.348	5.76529	144.47	2840.49
1167.	1275.36	729.225	9.19727	139.288	5.76195	144.394	2842.34
1168.	1276.26	729.433	9.20858	139.228	5.75861	144.318	2844.19
1169.	1277.16	729.641	9.21989	139.169	5.75527	144.242	2846.05
1170.	1278.06	729.849	9.23119	139.109	5.75193	144.167	2847.9
1171.	1278.96	730.057	9.2425	139.05	5.7486	144.091	2849.75
1172.	1279.86	730.265	9.2538	138.99	5.74527	144.016	2851.61
1173.	1280.76	730.473	9.2651	138.931	5.74195	143.94	2853.46
1174.	1281.66	730.681	9.27641	138.871	5.73862	143.865	2855.32
1175.	1282.56	730.889	9.2877	138.812	5.7353	143.789	2857.17
1176.	1283.46	731.097	9.299	138.753	5.73199	143.714	2859.03
1177.	1284.36	731.305	9.3103	138.693	5.72868	143.639	2860.88
1178.	1285.26	731.513	9.32159	138.634	5.72537	143.564	2862.74
1179.	1286.17	731.721	9.33289	138.575	5.72206	143.489	2864.59
1180.	1287.07	731.929	9.34418	138.516	5.71876	143.413	2866.45
1181.	1287.97	732.136	9.35547	138.457	5.71546	143.339	2868.3
1182.	1288.87	732.344	9.36676	138.398	5.71216	143.264	2870.16
1183.	1289.78	732.552	9.37805	138.339	5.70887	143.189	2872.02
1184.	1290.68	732.76	9.38933	138.281	5.70558	143.114	2873.87
1185.	1291.58	732.968	9.40062	138.222	5.70229	143.039	2875.73
1186.	1292.48	733.175	9.4119	138.163	5.69901	142.964	2877.59
1187.	1293.39	733.383	9.42318	138.104	5.69573	142.89	2879.44
1188.	1294.29	733.591	9.43446	138.046	5.69245	142.815	2881.3
1189.	1295.19	733.798	9.44574	137.987	5.68917	142.741	2883.16
1190.	1296.1	734.006	9.45702	137.929	5.6859	142.666	2885.01
1191.	1297.	734.214	9.4683	137.87	5.68264	142.592	2886.87
1192.	1297.9	734.421	9.47957	137.812	5.67937	142.518	2888.73
1193.	1298.81	734.629	9.49084	137.754	5.67611	142.443	2890.59
1194.	1299.71	734.837	9.50212	137.695	5.67285	142.369	2892.45
1195.	1300.62	735.044	9.51339	137.637	5.6696	142.295	2894.31
1196.	1301.52	735.252	9.52466	137.579	5.66634	142.221	2896.16
1197.	1302.42	735.459	9.53592	137.521	5.6631	142.147	2898.02
1198.	1303.33	735.667	9.54719	137.463	5.65985	142.073	2899.88
1199.	1304.23	735.874	9.55845	137.405	5.65661	141.999	2901.74
1200.	1305.14	736.082	9.56972	137.347	5.65337	141.925	2903.6


==> anc/plot_PV2R_real_vs_full_meta_prime.pdf/PV2R_fixed_Eta_real_part_integral.dat <==
250.	403.711	808.535	1.29685	89.3084	5.55069	156.091	1340.54
251.	403.474	805.152	1.26286	91.5064	5.58841	156.831	1336.2
252.	403.204	801.833	1.22725	93.7984	5.62578	157.562	1331.9
253.	402.897	798.579	1.18991	96.1907	5.6628	158.284	1327.66
254.	402.553	795.386	1.15071	98.6907	5.69949	158.996	1323.45
255.	402.169	792.255	1.10951	101.306	5.73583	159.7	1319.29
256.	401.743	789.182	1.06618	104.046	5.77182	160.395	1315.16
257.	401.273	786.167	1.02053	106.92	5.80748	161.081	1311.07
258.	400.755	783.209	0.972396	109.938	5.84279	161.758	1307.01
259.	400.187	780.305	0.921561	113.114	5.87777	162.427	1302.97
260.	399.565	777.455	0.867797	116.46	5.9124	163.087	1298.95
261.	398.886	774.658	0.810844	119.992	5.9467	163.739	1294.95
262.	398.146	771.913	0.750409	123.727	5.98067	164.382	1290.96
263.	397.341	769.217	0.686156	127.687	6.0143	165.018	1286.98
264.	396.466	766.57	0.617705	131.892	6.0476	165.645	1282.99
265.	395.515	763.972	0.544615	136.37	6.08056	166.264	1278.99
266.	394.483	761.42	0.466378	141.151	6.1132	166.876	1274.98
267.	393.363	758.914	0.382401	146.272	6.14551	167.479	1270.94
268.	392.147	756.453	0.291985	151.773	6.17749	168.075	1266.87
269.	390.826	754.035	0.194302	157.706	6.20914	168.664	1262.74
270.	389.391	751.661	0.0883599	164.131	6.24047	169.245	1258.55
271.	387.83	749.328	-0.0270469	171.121	6.27148	169.819	1254.28
272.	386.128	747.036	-0.153398	178.767	6.30217	170.386	1249.91
273.	384.27	744.785	-0.29254	187.182	6.33254	170.947	1245.41
274.	382.236	742.573	-0.446818	196.51	6.3626	171.5	1240.76
275.	404.383	740.399	0.327883	149.538	6.39234	172.025	1265.73
276.	411.959	738.263	0.521773	138.141	6.42176	172.577	1272.5
277.	417.427	736.163	0.642975	131.16	6.45088	173.123	1276.71
278.	421.869	734.1	0.730982	126.19	6.47968	173.662	1279.7
279.	425.688	732.072	0.799755	122.384	6.50818	174.194	1281.97
280.	429.084	730.078	0.85595	119.34	6.53637	174.72	1283.75
281.	432.171	728.119	0.903279	116.832	6.56426	175.238	1285.18
282.	435.021	726.192	0.944031	114.723	6.59185	175.749	1286.36
283.	437.684	724.298	0.979716	112.921	6.61914	176.253	1287.33
284.	440.195	722.436	1.01139	111.363	6.64613	176.75	1288.14
285.	442.58	720.605	1.0398	110.002	6.67282	177.241	1288.83
286.	444.858	718.805	1.06552	108.806	6.69922	177.725	1289.41
287.	447.044	717.035	1.08899	107.748	6.72533	178.202	1289.9
288.	449.152	715.294	1.11055	106.807	6.75115	178.673	1290.32
289.	451.189	713.582	1.13046	105.967	6.77668	179.137	1290.68
290.	453.166	711.898	1.14895	105.215	6.80193	179.595	1290.98
291.	455.088	710.241	1.16619	104.54	6.82689	180.047	1291.24
292.	456.96	708.612	1.18233	103.932	6.85158	180.492	1291.46
293.	458.789	707.01	1.1975	103.386	6.87598	180.931	1291.66
294.	460.578	705.434	1.21181	102.893	6.9001	181.364	1291.82
295.	462.33	703.883	1.22534	102.45	6.92395	181.791	1291.96
296.	464.05	702.357	1.23817	102.05	6.94753	182.213	1292.08
297.	465.738	700.856	1.25038	101.69	6.97084	182.628	1292.18
298.	467.398	699.38	1.26201	101.367	6.99387	183.037	1292.27
299.	469.032	697.927	1.27312	101.076	7.01664	183.441	1292.34
300.	470.643	696.497	1.28375	100.817	7.03915	183.839	1292.4
301.	472.23	695.09	1.29395	100.586	7.06139	184.232	1292.46
302.	473.796	693.706	1.30375	100.38	7.08337	184.618	1292.51
303.	475.343	692.344	1.31318	100.199	7.1051	185.	1292.55
304.	476.872	691.003	1.32227	100.04	7.12656	185.376	1292.59
305.	478.383	689.684	1.33105	99.9016	7.14777	185.746	1292.63
306.	479.878	688.385	1.33953	99.7828	7.16874	186.111	1292.66
307.	481.357	687.107	1.34774	99.6821	7.18945	186.471	1292.7
308.	482.822	685.849	1.35571	99.5983	7.20991	186.826	1292.73
309.	484.274	684.611	1.36343	99.5305	7.23012	187.176	1292.76
310.	485.712	683.392	1.37094	99.4776	7.25009	187.52	1292.8
311.	487.138	682.193	1.37825	99.4388	7.26982	187.86	1292.84
312.	488.552	681.012	1.38536	99.4133	7.28931	188.195	1292.88
313.	489.955	679.849	1.39229	99.4002	7.30856	188.524	1292.92
314.	491.348	678.705	1.39906	99.399	7.32758	188.849	1292.97
315.	492.73	677.578	1.40567	99.409	7.34636	189.169	1293.02
316.	494.103	676.469	1.41212	99.4296	7.36491	189.484	1293.07
317.	495.466	675.377	1.41844	99.4602	7.38323	189.795	1293.13
318.	496.821	674.302	1.42463	99.5004	7.40132	190.101	1293.2
319.	498.167	673.244	1.4307	99.5497	7.41918	190.402	1293.27
320.	499.504	672.202	1.43664	99.6076	7.43682	190.699	1293.35
321.	500.834	671.176	1.44248	99.6737	7.45424	190.991	1293.44
322.	502.157	670.166	1.44822	99.7477	7.47144	191.279	1293.53
323.	503.472	669.171	1.45385	99.8292	7.48842	191.563	1293.62
324.	504.78	668.191	1.45939	99.9178	7.50518	191.842	1293.73
325.	506.082	667.227	1.46485	100.013	7.52173	192.117	1293.84
326.	507.377	666.277	1.47022	100.115	7.53807	192.388	1293.96
327.	508.666	665.342	1.47551	100.224	7.55419	192.654	1294.09
328.	509.949	664.421	1.48073	100.338	7.57011	192.916	1294.23
329.	511.226	663.514	1.48587	100.458	7.58582	193.175	1294.37
330.	512.497	662.621	1.49095	100.583	7.60133	193.429	1294.53
331.	513.763	661.742	1.49597	100.714	7.61663	193.679	1294.69
332.	515.023	660.876	1.50093	100.85	7.63173	193.925	1294.86
333.	516.279	660.023	1.50582	100.991	7.64663	194.167	1295.04
334.	517.529	659.183	1.51067	101.136	7.66133	194.406	1295.22
335.	518.775	658.356	1.51546	101.286	7.67584	194.64	1295.42
336.	520.016	657.541	1.52021	101.44	7.69015	194.871	1295.63
337.	521.252	656.739	1.5249	101.598	7.70427	195.098	1295.84
338.	522.484	655.949	1.52956	101.761	7.7182	195.321	1296.07
339.	523.712	655.171	1.53417	101.927	7.73194	195.541	1296.3
340.	524.936	654.405	1.53874	102.097	7.74549	195.757	1296.54
341.	526.155	653.65	1.54328	102.271	7.75886	195.97	1296.8
342.	527.371	652.907	1.54778	102.448	7.77205	196.179	1297.06
343.	528.583	652.175	1.55225	102.628	7.78505	196.384	1297.33
344.	529.791	651.455	1.55668	102.812	7.79787	196.586	1297.61
345.	530.995	650.745	1.56109	102.998	7.81051	196.784	1297.9
346.	532.196	650.046	1.56546	103.188	7.82298	196.98	1298.2
347.	533.393	649.357	1.56981	103.381	7.83527	197.171	1298.51
348.	534.587	648.679	1.57414	103.576	7.84739	197.36	1298.83
349.	535.778	648.011	1.57844	103.774	7.85933	197.545	1299.16
350.	536.965	647.354	1.58271	103.975	7.87111	197.727	1299.5
351.	538.149	646.706	1.58697	104.178	7.88271	197.906	1299.85
352.	539.33	646.068	1.59121	104.383	7.89415	198.081	1300.22
353.	540.508	645.44	1.59542	104.591	7.90542	198.254	1300.59
354.	541.683	644.822	1.59962	104.801	7.91653	198.423	1300.96
355.	542.855	644.212	1.60381	105.014	7.92748	198.589	1301.35
356.	544.025	643.613	1.60797	105.228	7.93826	198.753	1301.75
357.	545.191	643.022	1.61213	105.445	7.94889	198.913	1302.16
358.	546.355	642.44	1.61626	105.663	7.95935	199.07	1302.58
359.	547.516	641.867	1.62039	105.884	7.96966	199.225	1303.01
360.	548.675	641.303	1.62451	106.106	7.97982	199.376	1303.45
361.	549.831	640.748	1.62861	106.33	7.98982	199.525	1303.9
362.	550.984	640.201	1.6327	106.556	7.99967	199.671	1304.36
363.	552.135	639.662	1.63679	106.783	8.00937	199.814	1304.83
364.	553.284	639.132	1.64086	107.013	8.01892	199.954	1305.31
365.	554.43	638.61	1.64493	107.243	8.02832	200.091	1305.8
366.	555.574	638.096	1.649	107.475	8.03758	200.226	1306.3
367.	556.715	637.59	1.65305	107.709	8.04669	200.358	1306.8
368.	557.854	637.091	1.6571	107.944	8.05566	200.488	1307.32
369.	558.991	636.601	1.66115	108.18	8.06448	200.615	1307.85
370.	560.126	636.118	1.66519	108.418	8.07317	200.739	1308.39
371.	561.259	635.642	1.66923	108.657	8.08171	200.86	1308.93
372.	562.389	635.174	1.67326	108.897	8.09012	200.98	1309.49
373.	563.518	634.714	1.6773	109.139	8.09839	201.096	1310.05
374.	564.644	634.26	1.68133	109.381	8.10652	201.21	1310.63
375.	565.769	633.813	1.68536	109.625	8.11452	201.322	1311.21
376.	566.891	633.374	1.68939	109.869	8.12239	201.431	1311.81
377.	568.011	632.941	1.69342	110.115	8.13013	201.538	1312.41
378.	569.13	632.516	1.69745	110.362	8.13773	201.643	1313.02
379.	570.246	632.097	1.70148	110.609	8.14521	201.745	1313.65
380.	571.361	631.684	1.70552	110.858	8.15256	201.845	1314.28
381.	572.474	631.279	1.70955	111.107	8.15978	201.942	1314.92
382.	573.585	630.879	1.71359	111.357	8.16688	202.038	1315.57
383.	574.694	630.486	1.71763	111.608	8.17385	202.131	1316.23
384.	575.801	630.1	1.72167	111.86	8.1807	202.222	1316.89
385.	576.907	629.719	1.72572	112.113	8.18743	202.31	1317.57
386.	578.01	629.345	1.72977	112.366	8.19403	202.397	1318.26
387.	579.112	628.977	1.73382	112.62	8.20052	202.481	1318.95
388.	580.213	628.615	1.73788	112.875	8.20689	202.563	1319.66
389.	581.312	628.258	1.74195	113.13	8.21315	202.643	1320.37
390.	582.409	627.908	1.74602	113.386	8.21928	202.721	1321.09
391.	583.504	627.563	1.7501	113.642	8.22531	202.797	1321.82
392.	584.598	627.224	1.75418	113.899	8.23122	202.871	1322.56
393.	585.69	626.89	1.75827	114.156	8.23701	202.943	1323.3
394.	586.78	626.562	1.76237	114.414	8.2427	203.013	1324.06
395.	587.869	626.24	1.76647	114.672	8.24827	203.081	1324.82
396.	588.957	625.923	1.77059	114.931	8.25374	203.147	1325.59
397.	590.043	625.611	1.77471	115.19	8.2591	203.211	1326.38
398.	591.127	625.305	1.77884	115.45	8.26435	203.274	1327.16
399.	592.21	625.003	1.78297	115.71	8.26949	203.334	1327.96
400.	593.291	624.707	1.78712	115.97	8.27453	203.393	1328.77
